Numerical Multi-Loop Calculations via Finite Integrals and One-Mass EW-QCD Drell-Yan Master Integrals

We study a recently-proposed approach to the numerical evaluation of multi-loop Feynman integrals using available sector decomposition programs. As our main example, we consider the two-loop integrals for the $\alpha \alpha_s$ corrections to Drell-Yan lepton production with up to one massive vector boson in physical kinematics. As a reference, we evaluate these planar and non-planar integrals by the method of differential equations through to weight five. Choosing a basis of finite integrals for the numerical evaluation with SecDec3 leads to tremendous performance improvements and renders the otherwise problematic seven-line topologies numerically accessible. As another example, basis integrals for massless QCD three loop form factors are evaluated with FIESTA4. Here, employing a basis of finite integrals results in an overall speedup of more than an order of magnitude.

==> anc/sol-phys-AB.m <==
(*
* "Numerical Multi-Loop Calculations via Finite Integrals and
*  One-Mass EW-QCD Drell-Yan Master Integrals"
* Andreas von Manteuffel, Robert M. Schabinger
*
* This Mathematica-readable file contains solutions for the canonical
* master integrals defined in eq. (3.2) which do not have internal masses.
*
* The solutions are given through to weight four in the physical domain with
*
*      s > 0,  -s < t < 0
*
* and expressed in terms of classical polylogarithms and standard logarithms.
* The arguments of these functions are built from letters l1,l2, which are
* kinematic functions of s and t.
*
* The integration measure is defined in eq. (3.3). In particular, it
* contains the factor
*
*      ( s^e Gamma[1-e]/(i Pi^(2-e)) )^2   
*
* where e = (4-d)/2 and d is the number of space-time dimensions.
*
* The file contains a list { name, sol, ldef, xdef }, where name describes
* the integral, sol contains solutions for the integrals, ldef defines the
* letters l1,l2 and xdef defines x in terms of s and t.
*
*)

{{mi[1], mi[2], mi[3], mi[4], mi[5], mi[6], mi[7], mi[8], mi[9], mi[10], 
  mi[11], mi[12]}, {1 + (2*I)*e*Pi - 2*e^2*Pi^2 + 
   e^3*(((-4*I)/3)*Pi^3 - 10*Zeta[3]) + e^4*(Pi^4/2 - (20*I)*Pi*Zeta[3]), 
  1 - 2*e*Log[-l1] + 2*e^2*Log[-l1]^2 + 
   e^3*((-4*Log[-l1]^3)/3 - 10*Zeta[3]) + 
   e^4*(-Pi^4/6 + (2*Log[-l1]^4)/3 + 20*Log[-l1]*Zeta[3]), 
  1 + (2*I)*e*Pi - 2*e^2*Pi^2 + e^3*(((-4*I)/3)*Pi^3 - 4*Zeta[3]) + 
   e^4*((3*Pi^4)/5 - (8*I)*Pi*Zeta[3]), 1 - 2*e*Log[-l1] + 2*e^2*Log[-l1]^2 + 
   e^3*((-4*Log[-l1]^3)/3 - 4*Zeta[3]) + 
   e^4*(-Pi^4/15 + (2*Log[-l1]^4)/3 + 8*Log[-l1]*Zeta[3]), 
  -1/4 - (I/2)*e*Pi + (5*e^2*Pi^2)/12 + e^3*((I/6)*Pi^3 + 2*Zeta[3]) + 
   e^4*(Pi^4/60 + (4*I)*Pi*Zeta[3]), -1/4 + (e*Log[-l1])/2 + 
   e^2*(-Pi^2/12 - Log[-l1]^2/2) + e^3*((Pi^2*Log[-l1])/6 + Log[-l1]^3/3 + 
     2*Zeta[3]) + e^4*(Pi^4/60 - (Pi^2*Log[-l1]^2)/6 - Log[-l1]^4/6 - 
     4*Log[-l1]*Zeta[3]), -9/4 + e*((-3*I)*Pi + (3*Log[-l1])/2) + 
   e^2*((11*Pi^2)/4 + (3*I)*Pi*Log[-l1]) + 
   e^3*(((3*I)/2)*Pi^3 - 3*Pi^2*Log[-l1] - ((3*I)/2)*Pi*Log[-l1]^2 - 
     Log[-l1]^3/2 + (3*I)*Pi*Log[-l1]*Log[l2] + (3*Log[-l1]^2*Log[l2])/2 + 
     (3*I)*Pi*PolyLog[2, -l1] + 3*Log[-l1]*PolyLog[2, -l1] - 
     3*PolyLog[3, -l1] + 24*Zeta[3]) + 
   e^4*(-Pi^4/12 - ((3*I)/2)*Pi^3*Log[-l1] + 2*Pi^2*Log[-l1]^2 + 
     (I/2)*Pi*Log[-l1]^3 + Log[-l1]^4/2 - (7*Pi^2*Log[-l1]*Log[l2])/2 - 
     ((3*I)/2)*Pi*Log[-l1]^2*Log[l2] - 2*Log[-l1]^3*Log[l2] - 
     (7*Pi^2*PolyLog[2, -l1])/2 - 3*Log[-l1]^2*PolyLog[2, -l1] - 
     (3*I)*Pi*PolyLog[3, -l1] + 3*Log[-l1]*PolyLog[3, -l1] - 
     (3*I)*Pi*PolyLog[3, l2] - 3*Log[-l1]*PolyLog[3, l2] - 
     3*PolyLog[4, -l1] + 3*PolyLog[4, l2] + 3*PolyLog[4, l2/l1] + 
     (33*I)*Pi*Zeta[3] - 15*Log[-l1]*Zeta[3]), 
  -9/4 + e*(((-3*I)/2)*Pi + 3*Log[-l1]) + 
   e^2*((5*Pi^2)/4 + (3*I)*Pi*Log[-l1] - (3*Log[-l1]^2)/2) + 
   e^3*((-5*Pi^2*Log[-l1])/2 - (3*I)*Pi*Log[-l1]^2 + 
     (3*I)*Pi*Log[-l1]*Log[l2] + (3*Log[-l1]^2*Log[l2])/2 + 
     (3*I)*Pi*PolyLog[2, -l1] + 3*Log[-l1]*PolyLog[2, -l1] - 
     3*PolyLog[3, -l1] + 24*Zeta[3]) + 
   e^4*((41*Pi^4)/60 + (11*Pi^2*Log[-l1]^2)/4 + (2*I)*Pi*Log[-l1]^3 + 
     (5*Log[-l1]^4)/8 - (5*Pi^2*Log[-l1]*Log[l2])/2 - 
     (3*I)*Pi*Log[-l1]^2*Log[l2] - (5*Log[-l1]^3*Log[l2])/2 - 
     (5*Pi^2*PolyLog[2, -l1])/2 - 3*Log[-l1]^2*PolyLog[2, -l1] - 
     (6*I)*Pi*PolyLog[3, -l1] - (3*I)*Pi*PolyLog[3, l2] - 
     3*Log[-l1]*PolyLog[3, l2] + 3*PolyLog[4, -l1] + 3*PolyLog[4, l2] + 
     3*PolyLog[4, l2/l1] + (18*I)*Pi*Zeta[3] - 30*Log[-l1]*Zeta[3]), 
  e^2*(I*Pi*Log[-l1] + Log[-l1]^2/2) + 
   e^3*((-I/3)*Pi^3 - Pi^2*Log[-l1] - I*Pi*Log[-l1]^2 - (2*Log[-l1]^3)/3 + 
     (2*I)*Pi*Log[-l1]*Log[l2] + Log[-l1]^2*Log[l2] + 
     (2*I)*Pi*PolyLog[2, -l1] + 2*Log[-l1]*PolyLog[2, -l1] - 
     2*PolyLog[3, -l1] + 2*Zeta[3]) + e^4*(Pi^4/3 + (4*Pi^2*Log[-l1]^2)/3 + 
     ((2*I)/3)*Pi*Log[-l1]^3 + (2*Log[-l1]^4)/3 - 2*Pi^2*Log[-l1]*Log[l2] - 
     (2*I)*Pi*Log[-l1]^2*Log[l2] - 2*Log[-l1]^3*Log[l2] - 
     2*Pi^2*PolyLog[2, -l1] - 2*Log[-l1]^2*PolyLog[2, -l1] - 
     (4*I)*Pi*PolyLog[3, -l1] - (4*I)*Pi*PolyLog[3, l2] - 
     4*Log[-l1]*PolyLog[3, l2] + 4*PolyLog[4, l2] + 4*PolyLog[4, l2/l1] + 
     (4*I)*Pi*Zeta[3]), 4 + e*((3*I)*Pi - 5*Log[-l1]) + 
   e^2*((-11*Pi^2)/6 - (6*I)*Pi*Log[-l1] + 2*Log[-l1]^2) + 
   e^3*(I*Pi^3 + (14*Pi^2*Log[-l1])/3 + (6*I)*Pi*Log[-l1]^2 + 
     (2*Log[-l1]^3)/3 - (4*I)*Pi*Log[-l1]*Log[l2] - 2*Log[-l1]^2*Log[l2] - 
     (4*I)*Pi*PolyLog[2, -l1] - 4*Log[-l1]*PolyLog[2, -l1] + 
     4*PolyLog[3, -l1] - 19*Zeta[3]) + 
   e^4*((-241*Pi^4)/180 - (2*I)*Pi^3*Log[-l1] - 6*Pi^2*Log[-l1]^2 - 
     (4*I)*Pi*Log[-l1]^3 - (3*Log[-l1]^4)/2 + (10*Pi^2*Log[-l1]*Log[l2])/3 + 
     (4*I)*Pi*Log[-l1]^2*Log[l2] + (10*Log[-l1]^3*Log[l2])/3 + 
     (10*Pi^2*PolyLog[2, -l1])/3 - (12*I)*Pi*Log[-l1]*PolyLog[2, -l1] - 
     2*Log[-l1]^2*PolyLog[2, -l1] + (32*I)*Pi*PolyLog[3, -l1] + 
     24*Log[-l1]*PolyLog[3, -l1] + (4*I)*Pi*PolyLog[3, l2] + 
     4*Log[-l1]*PolyLog[3, l2] - 40*PolyLog[4, -l1] - 4*PolyLog[4, l2] - 
     4*PolyLog[4, l2/l1] - (16*I)*Pi*Zeta[3] + 22*Log[-l1]*Zeta[3]), 
  9/4 + e*(((5*I)/2)*Pi - 2*Log[-l1]) + 
   e^2*((-25*Pi^2)/12 - (4*I)*Pi*Log[-l1]) + 
   e^3*((I/2)*Pi^3 + 4*Pi^2*Log[-l1] + (4*I)*Pi*Log[-l1]^2 + 
     (4*Log[-l1]^3)/3 - (8*I)*Pi*Log[-l1]*Log[l2] - 4*Log[-l1]^2*Log[l2] - 
     (8*I)*Pi*PolyLog[2, -l1] - 8*Log[-l1]*PolyLog[2, -l1] + 
     8*PolyLog[3, -l1] - 16*Zeta[3]) + 
   e^4*((-77*Pi^4)/60 - ((2*I)/3)*Pi^3*Log[-l1] - 6*Pi^2*Log[-l1]^2 - 
     ((8*I)/3)*Pi*Log[-l1]^3 - (13*Log[-l1]^4)/6 + (26*Pi^2*Log[-l1]*Log[l2])/
      3 + (8*I)*Pi*Log[-l1]^2*Log[l2] + (26*Log[-l1]^3*Log[l2])/3 + 
     (26*Pi^2*PolyLog[2, -l1])/3 - (4*I)*Pi*Log[-l1]*PolyLog[2, -l1] + 
     6*Log[-l1]^2*PolyLog[2, -l1] + (24*I)*Pi*PolyLog[3, -l1] + 
     8*Log[-l1]*PolyLog[3, -l1] + (20*I)*Pi*PolyLog[3, l2] + 
     20*Log[-l1]*PolyLog[3, l2] - 8*PolyLog[4, -l1] - 20*PolyLog[4, l2] - 
     20*PolyLog[4, l2/l1] - (24*I)*Pi*Zeta[3] + 8*Log[-l1]*Zeta[3]), 
  1 + (2*I)*e*Pi - (17*e^2*Pi^2)/6 + e^3*((-3*I)*Pi^3 - 27*Zeta[3]) + 
   e^4*((61*Pi^4)/36 - (54*I)*Pi*Zeta[3])}, {l1 -> x, l2 -> 1 + x}, 
 {x -> t/s}}


==> anc/sol-phys-CD.m <==
(*
* "Numerical Multi-Loop Calculations via Finite Integrals and
*  One-Mass EW-QCD Drell-Yan Master Integrals"
* Andreas von Manteuffel, Robert M. Schabinger
*
* This Mathematica-readable file contains solutions for the canonical
* master integrals defined in eq. (3.2) which have one internal mass.
*
* The solutions are given through to weight four in the physical domain with
*
*      s > m2,  -s < t < 0,  m2 > 0
*
* and expressed in terms of Li_{2,2} and Li_{2,1} functions,
*
*      Li[2, 2, x1_, x2_] :> G[{0, 1/x1, 0, 1/(x1 x2)}, 1],
*      Li[2, 1, x1_, x2_] :> G[{0, 1/x1, 1/(x1 x2)}, 1],
*
* classical polylogarithms, and standard logarithms.
* The arguments of these functions are built from letters l1...l7, which are
* kinematic functions of s, t, and m2.
*
* Note that these solutions apply also to the case
*
*      0 < s < m2
*
* after replacing a single function
*
*      Log[l4] -> Log[-l4] + I*Pi
*
* in the explicit expressions.
*
* The integration measure is defined in eq. (3.3). In particular, it
* contains the factor
*
*      ( s^e Gamma[1-e]/(i Pi^(2-e)) )^2
*
* where e = (4-d)/2 and d is the number of space-time dimensions.
*
* The file contains a list { name, sol, ldef, xydef }, where name describes
* the integrals, sol contains solutions for the integrals, ldef defines the
* letters l1...l7 and xydef defines x and y in terms of s, t and m2.
*
*)

{{mi[13], mi[14], mi[15], mi[16], mi[17], mi[18], mi[19], mi[20], mi[21], 
  mi[22], mi[23], mi[24], mi[25], mi[26], mi[27], mi[28], mi[29], mi[30], 
  mi[31], mi[32], mi[33], mi[34], mi[35], mi[36], mi[37], mi[38], mi[39], 
  mi[40], mi[41], mi[42], mi[43], mi[44], mi[45], mi[46], mi[47], mi[48], 
  mi[49], mi[50], mi[51], mi[52], mi[53], mi[54], mi[55], mi[56], mi[57], 
  mi[58]}, {1 + (2*I)*e*Pi - 2*e^2*Pi^2 + 
   e^3*(((-4*I)/3)*Pi^3 - 10*Zeta[3]) + e^4*(Pi^4/2 - (20*I)*Pi*Zeta[3]), 
  1 - 2*e*Log[-l1] + 2*e^2*Log[-l1]^2 + 
   e^3*((-4*Log[-l1]^3)/3 - 10*Zeta[3]) + 
   e^4*(-Pi^4/6 + (2*Log[-l1]^4)/3 + 20*Log[-l1]*Zeta[3]), 
  -1 + e*((-I)*Pi + Log[-l3]) + e^2*(Pi^2/3 + I*Pi*Log[-l3] - Log[-l3]^2/2) + 
   e^3*(-(Pi^2*Log[-l3])/3 - (I/2)*Pi*Log[-l3]^2 + Log[-l3]^3/6 + 
     2*Zeta[3]) + e^4*(Pi^4/18 + (Pi^2*Log[-l3]^2)/6 + (I/6)*Pi*Log[-l3]^3 - 
     Log[-l3]^4/24 + (2*I)*Pi*Zeta[3] - 2*Log[-l3]*Zeta[3]), 
  -1 + e*(Log[-l1] + Log[-l3]) + e^2*(-Pi^2/6 - Log[-l1]^2/2 - 
     Log[-l1]*Log[-l3] - Log[-l3]^2/2) + 
   e^3*((Pi^2*Log[-l1])/6 + Log[-l1]^3/6 + (Pi^2*Log[-l3])/6 + 
     (Log[-l1]^2*Log[-l3])/2 + (Log[-l1]*Log[-l3]^2)/2 + Log[-l3]^3/6 + 
     2*Zeta[3]) + e^4*(Pi^4/72 - (Pi^2*Log[-l1]^2)/12 - Log[-l1]^4/24 - 
     (Pi^2*Log[-l1]*Log[-l3])/6 - (Log[-l1]^3*Log[-l3])/6 - 
     (Pi^2*Log[-l3]^2)/12 - (Log[-l1]^2*Log[-l3]^2)/4 - 
     (Log[-l1]*Log[-l3]^3)/6 - Log[-l3]^4/24 - 2*Log[-l1]*Zeta[3] - 
     2*Log[-l3]*Zeta[3]), 1 - 2*e*Log[-l3] + 
   e^2*((2*Pi^2)/3 + 2*Log[-l3]^2) + 
   e^3*((-4*Pi^2*Log[-l3])/3 - (4*Log[-l3]^3)/3 - 2*Zeta[3]) + 
   e^4*((5*Pi^4)/18 + (4*Pi^2*Log[-l3]^2)/3 + (2*Log[-l3]^4)/3 + 
     4*Log[-l3]*Zeta[3]), e*(I*Pi + Log[-l3] - Log[l4]) + 
   e^2*((-11*Pi^2)/6 + I*Pi*Log[-l3] - Log[-l3]^2/2 - (4*I)*Pi*Log[l4] - 
     Log[-l3]*Log[l4] + 2*Log[l4]^2 + PolyLog[2, l4]) + 
   e^3*((-I)*Pi^3 - (5*Pi^2*Log[-l3])/6 - (I/2)*Pi*Log[-l3]^2 - Log[-l3]^3 + 
     (19*Pi^2*Log[l4])/3 - (4*I)*Pi*Log[-l3]*Log[l4] + 
     (Log[-l3]^2*Log[l4])/2 + (8*I)*Pi*Log[l4]^2 + 2*Log[-l3]*Log[l4]^2 - 
     (8*Log[l4]^3)/3 - (2*I)*Pi*PolyLog[2, l4] - 4*Log[-l3]*PolyLog[2, l4] + 
     2*Log[l4]*PolyLog[2, l4] - PolyLog[3, l4] + 7*PolyLog[3, l4/l3] - 
     7*Zeta[3]) + e^4*((-511*Pi^4)/1080 - (7*Li[2, 2, l5^(-1), -l3])/6 + 
     (7*Li[2, 2, -(l3/l5), -l3^(-1)])/6 - I*Pi^3*Log[-l3] + 
     (2*Pi^2*Log[-l3]^2)/9 - ((3*I)/2)*Pi*Log[-l3]^3 + (49*Log[-l3]^4)/72 + 
     (4*I)*Pi^3*Log[l4] + (19*Pi^2*Log[-l3]*Log[l4])/3 + 
     (2*I)*Pi*Log[-l3]^2*Log[l4] + (3*Log[-l3]^3*Log[l4])/2 - 
     (38*Pi^2*Log[l4]^2)/3 + (8*I)*Pi*Log[-l3]*Log[l4]^2 - 
     Log[-l3]^2*Log[l4]^2 - ((32*I)/3)*Pi*Log[l4]^3 - 
     (8*Log[-l3]*Log[l4]^3)/3 + (8*Log[l4]^4)/3 - (7*Pi^2*Log[-l3]*Log[l5])/
      18 + (7*Pi^2*Log[l5]^2)/36 - (7*Log[-l3]^2*Log[l5]^2)/6 + 
     (14*Log[-l3]*Log[l5]^3)/9 - (7*Log[l5]^4)/12 + 
     (14*Pi^2*PolyLog[2, l4])/3 - (4*I)*Pi*Log[-l3]*PolyLog[2, l4] + 
     2*Log[-l3]^2*PolyLog[2, l4] + (8*I)*Pi*Log[l4]*PolyLog[2, l4] + 
     4*Log[-l3]*Log[l4]*PolyLog[2, l4] - 4*Log[l4]^2*PolyLog[2, l4] + 
     (7*Pi^2*PolyLog[2, l5^(-1)])/36 + 
     (7*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/6 - 
     (7*Log[l5]^2*PolyLog[2, l5^(-1)])/6 + (2*I)*Pi*PolyLog[3, l4] + 
     (5*Log[-l3]*PolyLog[3, l4])/3 - 2*Log[l4]*PolyLog[3, l4] + 
     (10*I)*Pi*PolyLog[3, l4/l3] - (19*Log[-l3]*PolyLog[3, l4/l3])/3 - 
     10*Log[l4]*PolyLog[3, l4/l3] - (7*Log[l5]*PolyLog[3, l5^(-1)])/3 - 
     (7*Log[-l3]*PolyLog[3, -(l3/l5)])/3 + (7*Log[l5]*PolyLog[3, -(l3/l5)])/
      3 - 7*PolyLog[4, l3] + 8*PolyLog[4, l4] - 8*PolyLog[4, l4/l3] - 
     (7*PolyLog[4, l5^(-1)])/3 + (7*PolyLog[4, -(l3/l5)])/3 - 
     (20*I)*Pi*Zeta[3] - (11*Log[-l3]*Zeta[3])/3 + 20*Log[l4]*Zeta[3]), 
  1 + e*((4*I)*Pi + 2*Log[-l3] - 4*Log[l4]) + 
   e^2*((-19*Pi^2)/3 + (2*I)*Pi*Log[-l3] - Log[-l3]^2 - (16*I)*Pi*Log[l4] - 
     2*Log[-l3]*Log[l4] + 8*Log[l4]^2 + 6*PolyLog[2, l4]) + 
   e^3*((-4*I)*Pi^3 - (5*Pi^2*Log[-l3])/3 - I*Pi*Log[-l3]^2 - 
     (8*Log[-l3]^3)/3 + (76*Pi^2*Log[l4])/3 - (8*I)*Pi*Log[-l3]*Log[l4] + 
     Log[-l3]^2*Log[l4] + (32*I)*Pi*Log[l4]^2 + 4*Log[-l3]*Log[l4]^2 - 
     (32*Log[l4]^3)/3 - 12*Log[-l3]*PolyLog[2, l4] - 6*PolyLog[3, l4] + 
     18*PolyLog[3, l4/l3] - 20*Zeta[3]) + 
   e^4*((-191*Pi^4)/180 - 7*Li[2, 2, l5^(-1), -l3] + 
     7*Li[2, 2, -(l3/l5), -l3^(-1)] - (2*I)*Pi^3*Log[-l3] - 
     (Pi^2*Log[-l3]^2)/3 - ((11*I)/3)*Pi*Log[-l3]^3 + (9*Log[-l3]^4)/4 + 
     (16*I)*Pi^3*Log[l4] + (38*Pi^2*Log[-l3]*Log[l4])/3 + 
     (4*I)*Pi*Log[-l3]^2*Log[l4] + (11*Log[-l3]^3*Log[l4])/3 - 
     (152*Pi^2*Log[l4]^2)/3 + (16*I)*Pi*Log[-l3]*Log[l4]^2 - 
     2*Log[-l3]^2*Log[l4]^2 - ((128*I)/3)*Pi*Log[l4]^3 - 
     (16*Log[-l3]*Log[l4]^3)/3 + (32*Log[l4]^4)/3 - 
     (7*Pi^2*Log[-l3]*Log[l5])/3 + (7*Pi^2*Log[l5]^2)/6 - 
     7*Log[-l3]^2*Log[l5]^2 + (28*Log[-l3]*Log[l5]^3)/3 - (7*Log[l5]^4)/2 + 
     6*Pi^2*PolyLog[2, l4] - (12*I)*Pi*Log[-l3]*PolyLog[2, l4] + 
     6*Log[-l3]^2*PolyLog[2, l4] + 12*Log[-l3]*Log[l4]*PolyLog[2, l4] + 
     6*PolyLog[2, l4]^2 + (7*Pi^2*PolyLog[2, l5^(-1)])/6 + 
     7*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)] - 
     7*Log[l5]^2*PolyLog[2, l5^(-1)] + (24*I)*Pi*PolyLog[3, l4] + 
     22*Log[-l3]*PolyLog[3, l4] - 24*Log[l4]*PolyLog[3, l4] + 
     (24*I)*Pi*PolyLog[3, l4/l3] - 26*Log[-l3]*PolyLog[3, l4/l3] - 
     24*Log[l4]*PolyLog[3, l4/l3] - 14*Log[l5]*PolyLog[3, l5^(-1)] - 
     14*Log[-l3]*PolyLog[3, -(l3/l5)] + 14*Log[l5]*PolyLog[3, -(l3/l5)] - 
     42*PolyLog[4, l3] + 48*PolyLog[4, l4] - 48*PolyLog[4, l4/l3] - 
     14*PolyLog[4, l5^(-1)] + 14*PolyLog[4, -(l3/l5)] - (80*I)*Pi*Zeta[3] - 
     26*Log[-l3]*Zeta[3] + 80*Log[l4]*Zeta[3]), 
  1 + (2*I)*e*Pi - 2*e^2*Pi^2 + e^3*(((-4*I)/3)*Pi^3 - 4*Zeta[3]) + 
   e^4*((3*Pi^4)/5 - (8*I)*Pi*Zeta[3]), 1 - 2*e*Log[-l1] + 2*e^2*Log[-l1]^2 + 
   e^3*((-4*Log[-l1]^3)/3 - 4*Zeta[3]) + 
   e^4*(-Pi^4/15 + (2*Log[-l1]^4)/3 + 8*Log[-l1]*Zeta[3]), 
  -1/4 - (I/2)*e*Pi + (5*e^2*Pi^2)/12 + e^3*((I/6)*Pi^3 + 2*Zeta[3]) + 
   e^4*(Pi^4/60 + (4*I)*Pi*Zeta[3]), -1/4 + (e*Log[-l1])/2 + 
   e^2*(-Pi^2/12 - Log[-l1]^2/2) + e^3*((Pi^2*Log[-l1])/6 + Log[-l1]^3/3 + 
     2*Zeta[3]) + e^4*(Pi^4/60 - (Pi^2*Log[-l1]^2)/6 - Log[-l1]^4/6 - 
     4*Log[-l1]*Zeta[3]), e*(I*Pi + Log[-l3] - Log[l4]) + 
   e^2*((-11*Pi^2)/6 + I*Pi*Log[-l3] - Log[-l3]^2/2 - (3*I)*Pi*Log[l4] + 
     Log[l4]^2 + PolyLog[2, l4]) + e^3*(((-3*I)/2)*Pi^3 - (Pi^2*Log[-l3])/3 - 
     (I/2)*Pi*Log[-l3]^2 + 4*Pi^2*Log[l4] + (3*I)*Pi*Log[l4]^2 - 
     (2*Log[l4]^3)/3 + I*Pi*PolyLog[2, l4] - Log[-l3]*PolyLog[2, l4] - 
     PolyLog[3, l4] + PolyLog[3, l4/l3] - Zeta[3]) + 
   e^4*((701*Pi^4)/1080 - Li[2, 2, l5^(-1), -l3]/6 + 
     Li[2, 2, -(l3/l5), -l3^(-1)]/6 + (5*Pi^2*Log[-l3]^2)/36 + 
     (7*Log[-l3]^4)/72 + (3*I)*Pi^3*Log[l4] - 4*Pi^2*Log[l4]^2 - 
     (2*I)*Pi*Log[l4]^3 + Log[l4]^4/3 - (Pi^2*Log[-l3]*Log[l5])/18 + 
     (Pi^2*Log[l5]^2)/36 - (Log[-l3]^2*Log[l5]^2)/6 + 
     (2*Log[-l3]*Log[l5]^3)/9 - Log[l5]^4/12 - (Pi^2*PolyLog[2, l4])/3 - 
     I*Pi*Log[-l3]*PolyLog[2, l4] + (Log[-l3]^2*PolyLog[2, l4])/2 + 
     (Pi^2*PolyLog[2, l5^(-1)])/36 + (Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/
      6 - (Log[l5]^2*PolyLog[2, l5^(-1)])/6 - I*Pi*PolyLog[3, l4] + 
     (2*Log[-l3]*PolyLog[3, l4])/3 + I*Pi*PolyLog[3, l4/l3] - 
     (4*Log[-l3]*PolyLog[3, l4/l3])/3 - (Log[l5]*PolyLog[3, l5^(-1)])/3 - 
     (Log[-l3]*PolyLog[3, -(l3/l5)])/3 + (Log[l5]*PolyLog[3, -(l3/l5)])/3 - 
     PolyLog[4, l3] + 2*PolyLog[4, l4] - 2*PolyLog[4, l4/l3] - 
     PolyLog[4, l5^(-1)]/3 + PolyLog[4, -(l3/l5)]/3 - (5*I)*Pi*Zeta[3] - 
     (8*Log[-l3]*Zeta[3])/3 + 4*Log[l4]*Zeta[3]), 
  3/4 + e*(((3*I)/2)*Pi - Log[l4]) + e^2*((-11*Pi^2)/6 - (3*I)*Pi*Log[l4] + 
     Log[-l3]*Log[l4] + Log[l4]^2 + 2*PolyLog[2, l4]) + 
   e^3*(((-3*I)/2)*Pi^3 + (Pi^2*Log[-l3])/3 + Log[-l3]^3/6 + 4*Pi^2*Log[l4] + 
     (3*I)*Pi*Log[-l3]*Log[l4] - (Log[-l3]^2*Log[l4])/2 + 
     (3*I)*Pi*Log[l4]^2 - Log[-l3]*Log[l4]^2 - (2*Log[l4]^3)/3 + 
     (3*I)*Pi*PolyLog[2, l4] - Log[-l3]*PolyLog[2, l4] - 5*PolyLog[3, l4] - 
     PolyLog[3, l4/l3] - (5*Zeta[3])/2) + 
   e^4*((811*Pi^4)/1080 + (2*Li[2, 2, l5^(-1), -l3])/3 - 
     (2*Li[2, 2, -(l3/l5), -l3^(-1)])/3 + (I/2)*Pi^3*Log[-l3] - 
     (Pi^2*Log[-l3]^2)/18 + (I/2)*Pi*Log[-l3]^3 + Log[-l3]^4/36 + 
     (3*I)*Pi^3*Log[l4] - 4*Pi^2*Log[-l3]*Log[l4] - 
     ((3*I)/2)*Pi*Log[-l3]^2*Log[l4] + (Log[-l3]^3*Log[l4])/6 - 
     4*Pi^2*Log[l4]^2 - (3*I)*Pi*Log[-l3]*Log[l4]^2 + 
     (Log[-l3]^2*Log[l4]^2)/2 - (2*I)*Pi*Log[l4]^3 + 
     (2*Log[-l3]*Log[l4]^3)/3 + Log[l4]^4/3 + (2*Pi^2*Log[-l3]*Log[l5])/9 - 
     (Pi^2*Log[l5]^2)/9 + (2*Log[-l3]^2*Log[l5]^2)/3 - 
     (8*Log[-l3]*Log[l5]^3)/9 + Log[l5]^4/3 - (8*Pi^2*PolyLog[2, l4])/3 + 
     Log[-l3]^2*PolyLog[2, l4] - (Pi^2*PolyLog[2, l5^(-1)])/9 - 
     (2*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/3 + 
     (2*Log[l5]^2*PolyLog[2, l5^(-1)])/3 - (9*I)*Pi*PolyLog[3, l4] + 
     (7*Log[-l3]*PolyLog[3, l4])/3 - (3*I)*Pi*PolyLog[3, l4/l3] + 
     (Log[-l3]*PolyLog[3, l4/l3])/3 + (4*Log[l5]*PolyLog[3, l5^(-1)])/3 + 
     (4*Log[-l3]*PolyLog[3, -(l3/l5)])/3 - (4*Log[l5]*PolyLog[3, -(l3/l5)])/
      3 + 4*PolyLog[4, l3] + 10*PolyLog[4, l4] + 2*PolyLog[4, l4/l3] + 
     (4*PolyLog[4, l5^(-1)])/3 - (4*PolyLog[4, -(l3/l5)])/3 - 
     (6*I)*Pi*Zeta[3] - (7*Log[-l3]*Zeta[3])/3 + 4*Log[l4]*Zeta[3]), 
  e*((-I/2)*Pi - Log[-l3]/2 + Log[l4]/2) + 
   e^2*((2*Pi^2)/3 + Log[-l3]^2/2 + ((3*I)/2)*Pi*Log[l4] - (3*Log[l4]^2)/4 - 
     PolyLog[2, l4]/2) + e^3*((I/6)*Pi^3 - (Pi^2*Log[-l3])/3 - Log[-l3]^3/6 - 
     (5*Pi^2*Log[l4])/3 - ((9*I)/4)*Pi*Log[l4]^2 + (3*Log[l4]^3)/4 + 
     Log[-l3]*PolyLog[2, l4] + PolyLog[3, l4]/2 - PolyLog[3, l4/l3] + 
     Zeta[3]) + e^4*((47*Pi^4)/216 + Li[2, 2, l5^(-1), -l3]/6 - 
     Li[2, 2, -(l3/l5), -l3^(-1)]/6 + (13*Pi^2*Log[-l3]^2)/36 - 
     (7*Log[-l3]^4)/72 - (I/2)*Pi^3*Log[l4] + (5*Pi^2*Log[l4]^2)/2 + 
     ((9*I)/4)*Pi*Log[l4]^3 - (9*Log[l4]^4)/16 + (Pi^2*Log[-l3]*Log[l5])/18 - 
     (Pi^2*Log[l5]^2)/36 + (Log[-l3]^2*Log[l5]^2)/6 - 
     (2*Log[-l3]*Log[l5]^3)/9 + Log[l5]^4/12 - (Pi^2*PolyLog[2, l4])/3 - 
     Log[-l3]^2*PolyLog[2, l4] - (Pi^2*PolyLog[2, l5^(-1)])/36 - 
     (Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/6 + 
     (Log[l5]^2*PolyLog[2, l5^(-1)])/6 - (2*Log[-l3]*PolyLog[3, l4])/3 + 
     (7*Log[-l3]*PolyLog[3, l4/l3])/3 + (Log[l5]*PolyLog[3, l5^(-1)])/3 + 
     (Log[-l3]*PolyLog[3, -(l3/l5)])/3 - (Log[l5]*PolyLog[3, -(l3/l5)])/3 + 
     PolyLog[4, l3] - (3*PolyLog[4, l4])/2 + 3*PolyLog[4, l4/l3] + 
     PolyLog[4, l5^(-1)]/3 - PolyLog[4, -(l3/l5)]/3 + (4*I)*Pi*Zeta[3] + 
     (5*Log[-l3]*Zeta[3])/3 - 4*Log[l4]*Zeta[3]), 
  e^2*(-Pi^2/6 - Log[-l1]^2/2 + Log[-l1]*Log[-l3] - Log[-l3]^2/2 - 
     PolyLog[2, l6/l1]) + e^3*(-(Pi^2*Log[-l1])/6 + (5*Log[-l1]^3)/6 + 
     (Pi^2*Log[-l3])/2 - (3*Log[-l1]^2*Log[-l3])/2 + 
     (Log[-l1]*Log[-l3]^2)/2 + Log[-l3]^3/6 + 3*Log[-l1]*PolyLog[2, l6/l1] - 
     Log[-l3]*PolyLog[2, l6/l1] + 4*PolyLog[3, l6/l1] + 
     2*PolyLog[3, -(l6/l3)] - 2*Zeta[3]) + 
   e^4*(-Pi^4/9 - (5*Li[2, 2, 1, l6/l1])/2 + (Pi^2*Log[-l1]^2)/12 - 
     (3*Log[-l1]^4)/4 + (Pi^2*Log[-l1]*Log[-l3])/6 + 
     (4*Log[-l1]^3*Log[-l3])/3 - (7*Pi^2*Log[-l3]^2)/12 - 
     (Log[-l1]^2*Log[-l3]^2)/2 - Log[-l3]^4/12 + (3*Pi^2*PolyLog[2, l6/l1])/
      4 - 3*Log[-l1]^2*PolyLog[2, l6/l1] + Log[-l3]^2*PolyLog[2, l6/l1] - 
     (5*PolyLog[2, l6/l1]^2)/4 - 4*Log[-l1]*PolyLog[3, l6/l1] - 
     4*Log[-l3]*PolyLog[3, l6/l1] - 3*Log[-l1]*PolyLog[3, -(l6/l3)] - 
     Log[-l3]*PolyLog[3, -(l6/l3)] - (11*PolyLog[4, l6/l1])/2 + 
     PolyLog[4, -(l6/l3)] - 2*Log[-l1]*Zeta[3] + 6*Log[-l3]*Zeta[3]), 
  e^2*((-I)*Pi*Log[-l3] - Log[-l3]^2/2 + I*Pi*Log[l5] + Log[l5]^2/2 + 
     PolyLog[2, l5^(-1)]) + e^3*(Pi^2*Log[-l3] + (I/2)*Pi*Log[-l3]^2 + 
     Log[-l3]^3/2 - Pi^2*Log[l5] - I*Pi*Log[-l3]*Log[l5] - 
     Log[-l3]^2*Log[l5] + (I/2)*Pi*Log[l5]^2 + (3*Log[-l3]*Log[l5]^2)/2 - 
     Log[l5]^3 + (3*I)*Pi*PolyLog[2, l5^(-1)] + 
     Log[-l3]*PolyLog[2, l5^(-1)] + 4*PolyLog[3, l5^(-1)] + 
     2*PolyLog[3, -(l3/l5)] - 2*Zeta[3]) + 
   e^4*((19*Pi^4)/360 + (I/6)*Pi^3*Log[-l3] - (3*Pi^2*Log[-l3]^2)/4 - 
     (I/6)*Pi*Log[-l3]^3 - (7*Log[-l3]^4)/24 + (I/9)*Pi*Log[l4]^3 - 
     (I/6)*Pi^3*Log[l5] + (11*Pi^2*Log[-l3]*Log[l5])/6 - 
     I*Pi*Log[-l3]^2*Log[l5] + (2*Log[-l3]^3*Log[l5])/3 - 
     (2*Pi^2*Log[l5]^2)/3 + ((5*I)/2)*Pi*Log[-l3]*Log[l5]^2 - 
     (I/3)*Pi*Log[l4]*Log[l5]^2 - ((14*I)/9)*Pi*Log[l5]^3 - 
     (2*Log[-l3]*Log[l5]^3)/3 + Log[l5]^4/2 - (10*Pi^2*PolyLog[2, l5^(-1)])/
      3 - Log[-l3]^2*PolyLog[2, l5^(-1)] + (9*I)*Pi*PolyLog[3, l5^(-1)] + 
     Log[-l3]*PolyLog[3, l5^(-1)] + (3*I)*Pi*PolyLog[3, -(l3/l5)] - 
     Log[-l3]*PolyLog[3, -(l3/l5)] + 5*PolyLog[4, l3] + 
     8*PolyLog[4, l5^(-1)] + 4*PolyLog[4, -(l3/l5)] - (3*I)*Pi*Zeta[3] + 
     Log[-l3]*Zeta[3]), e^3*((Pi^2*Log[-l1])/6 - Log[-l1]^3/6 - 
     (Pi^2*Log[-l3])/6 + (Log[-l1]^2*Log[-l3])/2 - (Log[-l1]*Log[-l3]^2)/2 + 
     Log[-l3]^3/6 - Log[-l1]*PolyLog[2, l6/l1] + Log[-l3]*PolyLog[2, l6/l1] - 
     2*PolyLog[3, l6/l1] - 2*PolyLog[3, -(l6/l3)] + 2*Zeta[3]) + 
   e^4*(Pi^4/40 + 3*Li[2, 2, 1, l6/l1] + (Pi^2*Log[-l1]^2)/12 + 
     (5*Log[-l1]^4)/8 - (Pi^2*Log[-l1]*Log[-l3])/2 - 
     (13*Log[-l1]^3*Log[-l3])/6 + (5*Pi^2*Log[-l3]^2)/12 + 
     (11*Log[-l1]^2*Log[-l3]^2)/4 - (3*Log[-l1]*Log[-l3]^3)/2 + 
     (7*Log[-l3]^4)/24 - (Pi^2*PolyLog[2, l6/l1])/2 + 
     2*Log[-l1]^2*PolyLog[2, l6/l1] - 2*Log[-l1]*Log[-l3]*PolyLog[2, l6/l1] + 
     3*PolyLog[2, l6/l1]^2 - 3*Log[-l1]*PolyLog[3, l6/l1] + 
     7*Log[-l3]*PolyLog[3, l6/l1] + 6*Log[-l1]*PolyLog[3, -(l6/l3)] - 
     2*Log[-l3]*PolyLog[3, -(l6/l3)] - 3*PolyLog[4, l6/l1] - 
     6*PolyLog[4, -(l6/l3)] - 4*Log[-l3]*Zeta[3]), 
  e^2*(-Pi^2/6 - Log[-l1]^2/2 + Log[-l1]*Log[-l3] - Log[-l3]^2/2 - 
     PolyLog[2, l6/l1]) + e^3*(-(Pi^2*Log[-l1])/3 + (2*Log[-l1]^3)/3 + 
     (2*Pi^2*Log[-l3])/3 - Log[-l1]^2*Log[-l3] + Log[-l3]^3/3 + 
     3*Log[-l1]*PolyLog[2, l6/l1] - Log[-l3]*PolyLog[2, l6/l1] + 
     5*PolyLog[3, l6/l1] + 2*PolyLog[3, -(l6/l3)] - 2*Zeta[3]) + 
   e^4*((-11*Pi^4)/90 - 2*Li[2, 2, 1, l6/l1] - (2*Log[-l1]^4)/3 + 
     (2*Pi^2*Log[-l1]*Log[-l3])/3 + (4*Log[-l1]^3*Log[-l3])/3 - 
     Pi^2*Log[-l3]^2 - Log[-l1]^2*Log[-l3]^2 + (2*Log[-l1]*Log[-l3]^3)/3 - 
     Log[-l3]^4/3 + (2*Pi^2*PolyLog[2, l6/l1])/3 - 
     3*Log[-l1]^2*PolyLog[2, l6/l1] + Log[-l3]^2*PolyLog[2, l6/l1] - 
     (5*PolyLog[2, l6/l1]^2)/2 - 3*Log[-l1]*PolyLog[3, l6/l1] - 
     7*Log[-l3]*PolyLog[3, l6/l1] - 4*Log[-l1]*PolyLog[3, -(l6/l3)] - 
     7*PolyLog[4, l6/l1] + 4*PolyLog[4, -(l6/l3)] + 4*Log[-l3]*Zeta[3]), 
  e^3*((Pi^2*Log[-l3])/3 - (I/2)*Pi*Log[-l3]^2 - Log[-l3]^3/6 - 
     (Pi^2*Log[l5])/3 + I*Pi*Log[-l3]*Log[l5] + Log[-l3]^2*Log[l5] - 
     (I/2)*Pi*Log[l5]^2 - (3*Log[-l3]*Log[l5]^2)/2 + (2*Log[l5]^3)/3 - 
     I*Pi*PolyLog[2, l5^(-1)] - Log[-l3]*PolyLog[2, l5^(-1)] - 
     2*PolyLog[3, l5^(-1)] - 2*PolyLog[3, -(l3/l5)] + 2*Zeta[3]) + 
   e^4*((-7*Pi^4)/60 + I*Pi^3*Log[-l3] + (Pi^2*Log[-l3]^2)/3 + 
     (I/2)*Pi*Log[-l3]^3 + (5*Log[-l3]^4)/24 - ((2*I)/3)*Pi*Log[l4]^3 - 
     I*Pi^3*Log[l5] - (4*Pi^2*Log[-l3]*Log[l5])/3 + 
     (2*I)*Pi*Log[-l3]^2*Log[l5] + (Pi^2*Log[l5]^2)/2 - 
     ((11*I)/2)*Pi*Log[-l3]*Log[l5]^2 - Log[-l3]^2*Log[l5]^2 + 
     (2*I)*Pi*Log[l4]*Log[l5]^2 + ((13*I)/3)*Pi*Log[l5]^3 + 
     (Log[-l3]*Log[l5]^3)/6 + (3*Log[l5]^4)/8 + Pi^2*PolyLog[2, l5^(-1)] - 
     (2*I)*Pi*Log[-l3]*PolyLog[2, l5^(-1)] + (3*I)*Pi*Log[l5]*
      PolyLog[2, l5^(-1)] + (3*Log[l5]^2*PolyLog[2, l5^(-1)])/2 + 
     (3*PolyLog[2, l5^(-1)]^2)/2 - (3*I)*Pi*PolyLog[3, l5^(-1)] + 
     Log[-l3]*PolyLog[3, l5^(-1)] - (6*I)*Pi*PolyLog[3, -(l3/l5)] - 
     2*Log[-l3]*PolyLog[3, -(l3/l5)] - 6*PolyLog[4, l3] + (6*I)*Pi*Zeta[3] + 
     2*Log[-l3]*Zeta[3]), e^2*((-I)*Pi*Log[-l3] - Log[-l3]^2/2 + 
     I*Pi*Log[l5] + Log[l5]^2/2 + PolyLog[2, l5^(-1)]) + 
   e^3*((2*Pi^2*Log[-l3])/3 + I*Pi*Log[-l3]^2 + (2*Log[-l3]^3)/3 - 
     (2*Pi^2*Log[l5])/3 - I*Pi*Log[-l3]*Log[l5] - Log[-l3]^2*Log[l5] + 
     (3*Log[-l3]*Log[l5]^2)/2 - (7*Log[l5]^3)/6 + 
     (3*I)*Pi*PolyLog[2, l5^(-1)] + Log[-l3]*PolyLog[2, l5^(-1)] + 
     5*PolyLog[3, l5^(-1)] + 2*PolyLog[3, -(l3/l5)] - 2*Zeta[3]) + 
   e^4*((7*Pi^4)/90 - ((2*I)/3)*Pi^3*Log[-l3] - Pi^2*Log[-l3]^2 - 
     ((2*I)/3)*Pi*Log[-l3]^3 - Log[-l3]^4/2 + ((4*I)/9)*Pi*Log[l4]^3 + 
     ((2*I)/3)*Pi^3*Log[l5] + Pi^2*Log[-l3]*Log[l5] - 
     I*Pi*Log[-l3]^2*Log[l5] + (2*Log[-l3]^3*Log[l5])/3 + 
     (Pi^2*Log[l5]^2)/3 + ((7*I)/2)*Pi*Log[-l3]*Log[l5]^2 - 
     (Log[-l3]^2*Log[l5]^2)/2 - ((4*I)/3)*Pi*Log[l4]*Log[l5]^2 - 
     ((49*I)/18)*Pi*Log[l5]^3 + (Log[-l3]*Log[l5]^3)/2 - 
     (7*Pi^2*PolyLog[2, l5^(-1)])/3 - Log[-l3]^2*PolyLog[2, l5^(-1)] - 
     (3*I)*Pi*Log[l5]*PolyLog[2, l5^(-1)] - (3*Log[l5]^2*PolyLog[2, l5^(-1)])/
      2 - (3*PolyLog[2, l5^(-1)]^2)/2 + (7*I)*Pi*PolyLog[3, l5^(-1)] - 
     3*Log[-l3]*PolyLog[3, l5^(-1)] + (4*I)*Pi*PolyLog[3, -(l3/l5)] + 
     4*PolyLog[4, l3] + 9*PolyLog[4, l5^(-1)] - (4*I)*Pi*Zeta[3]), 
  -9/4 + e*((-3*I)*Pi + (3*Log[-l1])/2) + 
   e^2*((11*Pi^2)/4 + (3*I)*Pi*Log[-l1]) + 
   e^3*(((3*I)/2)*Pi^3 - 3*Pi^2*Log[-l1] - ((3*I)/2)*Pi*Log[-l1]^2 - 
     Log[-l1]^3/2 + (3*I)*Pi*Log[-l1]*Log[l2] + (3*Log[-l1]^2*Log[l2])/2 + 
     (3*I)*Pi*PolyLog[2, -l1] + 3*Log[-l1]*PolyLog[2, -l1] - 
     3*PolyLog[3, -l1] + 24*Zeta[3]) + 
   e^4*(-Pi^4/12 - ((3*I)/2)*Pi^3*Log[-l1] + 2*Pi^2*Log[-l1]^2 + 
     (I/2)*Pi*Log[-l1]^3 + Log[-l1]^4/2 - (7*Pi^2*Log[-l1]*Log[l2])/2 - 
     ((3*I)/2)*Pi*Log[-l1]^2*Log[l2] - 2*Log[-l1]^3*Log[l2] - 
     (7*Pi^2*PolyLog[2, -l1])/2 - 3*Log[-l1]^2*PolyLog[2, -l1] - 
     (3*I)*Pi*PolyLog[3, -l1] + 3*Log[-l1]*PolyLog[3, -l1] - 
     (3*I)*Pi*PolyLog[3, l2] - 3*Log[-l1]*PolyLog[3, l2] - 
     3*PolyLog[4, -l1] + 3*PolyLog[4, l2] + 3*PolyLog[4, l2/l1] + 
     (33*I)*Pi*Zeta[3] - 15*Log[-l1]*Zeta[3]), 
  -9/4 + e*(((-3*I)/2)*Pi + 3*Log[-l1]) + 
   e^2*((5*Pi^2)/4 + (3*I)*Pi*Log[-l1] - (3*Log[-l1]^2)/2) + 
   e^3*((-5*Pi^2*Log[-l1])/2 - (3*I)*Pi*Log[-l1]^2 + 
     (3*I)*Pi*Log[-l1]*Log[l2] + (3*Log[-l1]^2*Log[l2])/2 + 
     (3*I)*Pi*PolyLog[2, -l1] + 3*Log[-l1]*PolyLog[2, -l1] - 
     3*PolyLog[3, -l1] + 24*Zeta[3]) + 
   e^4*((41*Pi^4)/60 + (11*Pi^2*Log[-l1]^2)/4 + (2*I)*Pi*Log[-l1]^3 + 
     (5*Log[-l1]^4)/8 - (5*Pi^2*Log[-l1]*Log[l2])/2 - 
     (3*I)*Pi*Log[-l1]^2*Log[l2] - (5*Log[-l1]^3*Log[l2])/2 - 
     (5*Pi^2*PolyLog[2, -l1])/2 - 3*Log[-l1]^2*PolyLog[2, -l1] - 
     (6*I)*Pi*PolyLog[3, -l1] - (3*I)*Pi*PolyLog[3, l2] - 
     3*Log[-l1]*PolyLog[3, l2] + 3*PolyLog[4, -l1] + 3*PolyLog[4, l2] + 
     3*PolyLog[4, l2/l1] + (18*I)*Pi*Zeta[3] - 30*Log[-l1]*Zeta[3]), 
  e^2*(I*Pi*Log[-l1] + Log[-l1]^2/2) + 
   e^3*((-I/3)*Pi^3 - Pi^2*Log[-l1] - I*Pi*Log[-l1]^2 - (2*Log[-l1]^3)/3 + 
     (2*I)*Pi*Log[-l1]*Log[l2] + Log[-l1]^2*Log[l2] + 
     (2*I)*Pi*PolyLog[2, -l1] + 2*Log[-l1]*PolyLog[2, -l1] - 
     2*PolyLog[3, -l1] + 2*Zeta[3]) + e^4*(Pi^4/3 + (4*Pi^2*Log[-l1]^2)/3 + 
     ((2*I)/3)*Pi*Log[-l1]^3 + (2*Log[-l1]^4)/3 - 2*Pi^2*Log[-l1]*Log[l2] - 
     (2*I)*Pi*Log[-l1]^2*Log[l2] - 2*Log[-l1]^3*Log[l2] - 
     2*Pi^2*PolyLog[2, -l1] - 2*Log[-l1]^2*PolyLog[2, -l1] - 
     (4*I)*Pi*PolyLog[3, -l1] - (4*I)*Pi*PolyLog[3, l2] - 
     4*Log[-l1]*PolyLog[3, l2] + 4*PolyLog[4, l2] + 4*PolyLog[4, l2/l1] + 
     (4*I)*Pi*Zeta[3]), e^2*(-Pi^2/6 - Log[-l1]^2/2 + Log[-l1]*Log[-l3] - 
     Log[-l3]^2/2 - PolyLog[2, l6/l1]) + 
   e^3*(Log[-l1]^3 + (Pi^2*Log[-l3])/3 - 2*Log[-l1]^2*Log[-l3] + 
     Log[-l1]*Log[-l3]^2 + 3*Log[-l1]*PolyLog[2, l6/l1] - 
     Log[-l3]*PolyLog[2, l6/l1] + 3*PolyLog[3, l6/l1] + 
     2*PolyLog[3, -(l6/l3)] - 2*Zeta[3]) + 
   e^4*((-19*Pi^4)/360 - 2*Li[2, 2, 1, l6/l1] + (Pi^2*Log[-l1]^2)/12 - 
     (25*Log[-l1]^4)/24 - (Pi^2*Log[-l1]*Log[-l3])/6 + 
     (13*Log[-l1]^3*Log[-l3])/6 - (Pi^2*Log[-l3]^2)/4 - 
     (5*Log[-l1]^2*Log[-l3]^2)/4 + (Log[-l1]*Log[-l3]^3)/6 - Log[-l3]^4/24 + 
     (Pi^2*PolyLog[2, l6/l1])/2 - (7*Log[-l1]^2*PolyLog[2, l6/l1])/2 + 
     Log[-l1]*Log[-l3]*PolyLog[2, l6/l1] + (Log[-l3]^2*PolyLog[2, l6/l1])/2 - 
     PolyLog[2, l6/l1]^2 - 3*Log[-l1]*PolyLog[3, l6/l1] - 
     3*Log[-l3]*PolyLog[3, l6/l1] - 4*Log[-l1]*PolyLog[3, -(l6/l3)] - 
     PolyLog[4, l6/l1] + 2*PolyLog[4, -(l6/l3)] + 4*Log[-l3]*Zeta[3]), 
  1/4 - (e*Log[-l1])/2 + e^2*(-Pi^2/12 + Log[-l1]*Log[-l3] - Log[-l3]^2/2 - 
     PolyLog[2, l6/l1]) + e^3*(-(Pi^2*Log[-l1])/3 + Log[-l1]^3/2 + 
     (Pi^2*Log[-l3])/2 - (3*Log[-l1]^2*Log[-l3])/2 + 
     (Log[-l1]*Log[-l3]^2)/2 + Log[-l3]^3/6 + 3*Log[-l1]*PolyLog[2, l6/l1] - 
     Log[-l3]*PolyLog[2, l6/l1] + 4*PolyLog[3, l6/l1] + 
     3*PolyLog[3, -(l6/l3)] - 5*Zeta[3]) + 
   e^4*((-17*Pi^4)/90 - (9*Li[2, 2, 1, l6/l1])/2 - (3*Log[-l1]^4)/4 + 
     (2*Pi^2*Log[-l1]*Log[-l3])/3 + 2*Log[-l1]^3*Log[-l3] - 
     (5*Pi^2*Log[-l3]^2)/6 - (3*Log[-l1]^2*Log[-l3]^2)/2 + 
     (2*Log[-l1]*Log[-l3]^3)/3 - Log[-l3]^4/4 + (7*Pi^2*PolyLog[2, l6/l1])/
      12 - 3*Log[-l1]^2*PolyLog[2, l6/l1] + Log[-l3]^2*PolyLog[2, l6/l1] - 
     (9*PolyLog[2, l6/l1]^2)/4 - 8*Log[-l3]*PolyLog[3, l6/l1] - 
     6*Log[-l1]*PolyLog[3, -(l6/l3)] + PolyLog[4, l6/l1]/2 + 
     6*PolyLog[4, -(l6/l3)] + Log[-l1]*Zeta[3] + 9*Log[-l3]*Zeta[3]), 
  1/2 - e*Log[-l1] + e^2*(-Pi^2/3 + 2*Log[-l1]*Log[-l3] - Log[-l3]^2 - 
     2*PolyLog[2, l6/l1]) + e^3*((-2*Pi^2*Log[-l1])/3 + (4*Log[-l1]^3)/3 + 
     (4*Pi^2*Log[-l3])/3 - 4*Log[-l1]^2*Log[-l3] + 2*Log[-l1]*Log[-l3]^2 + 
     8*Log[-l1]*PolyLog[2, l6/l1] - 4*Log[-l3]*PolyLog[2, l6/l1] + 
     12*PolyLog[3, l6/l1] + 8*PolyLog[3, -(l6/l3)] - 13*Zeta[3]) + 
   e^4*((-9*Pi^4)/20 - 14*Li[2, 2, 1, l6/l1] - (5*Log[-l1]^4)/2 + 
     (4*Pi^2*Log[-l1]*Log[-l3])/3 + (22*Log[-l1]^3*Log[-l3])/3 - 
     2*Pi^2*Log[-l3]^2 - 7*Log[-l1]^2*Log[-l3]^2 + (10*Log[-l1]*Log[-l3]^3)/
      3 - (5*Log[-l3]^4)/6 + 3*Pi^2*PolyLog[2, l6/l1] - 
     10*Log[-l1]^2*PolyLog[2, l6/l1] + 4*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] + 2*Log[-l3]^2*PolyLog[2, l6/l1] - 
     9*PolyLog[2, l6/l1]^2 - 24*Log[-l3]*PolyLog[3, l6/l1] - 
     20*Log[-l1]*PolyLog[3, -(l6/l3)] + 4*Log[-l3]*PolyLog[3, -(l6/l3)] - 
     2*PolyLog[4, l6/l1] + 20*PolyLog[4, -(l6/l3)] + 2*Log[-l1]*Zeta[3] + 
     24*Log[-l3]*Zeta[3]), 1/2 + I*e*Pi + 
   e^2*(-Pi^2 - (2*I)*Pi*Log[-l3] - Log[-l3]^2 + (2*I)*Pi*Log[l5] + 
     Log[l5]^2 + 2*PolyLog[2, l5^(-1)]) + 
   e^3*(((-2*I)/3)*Pi^3 + (4*Pi^2*Log[-l3])/3 + (2*I)*Pi*Log[-l3]^2 + 
     (4*Log[-l3]^3)/3 - (4*Pi^2*Log[l5])/3 - (4*I)*Pi*Log[-l3]*Log[l5] - 
     4*Log[-l3]^2*Log[l5] + (2*I)*Pi*Log[l5]^2 + 6*Log[-l3]*Log[l5]^2 - 
     (10*Log[l5]^3)/3 + (8*I)*Pi*PolyLog[2, l5^(-1)] + 
     4*Log[-l3]*PolyLog[2, l5^(-1)] + 12*PolyLog[3, l5^(-1)] + 
     8*PolyLog[3, -(l3/l5)] - 13*Zeta[3]) + 
   e^4*((127*Pi^4)/180 - (2*I)*Pi^3*Log[-l3] - (7*Pi^2*Log[-l3]^2)/3 - 
     ((4*I)/3)*Pi*Log[-l3]^3 - Log[-l3]^4 + ((20*I)/9)*Pi*Log[l4]^3 + 
     (2*I)*Pi^3*Log[l5] + (22*Pi^2*Log[-l3]*Log[l5])/3 - 
     (6*I)*Pi*Log[-l3]^2*Log[l5] + (4*Log[-l3]^3*Log[l5])/3 - 
     (8*Pi^2*Log[l5]^2)/3 + (16*I)*Pi*Log[-l3]*Log[l5]^2 + 
     3*Log[-l3]^2*Log[l5]^2 - ((20*I)/3)*Pi*Log[l4]*Log[l5]^2 - 
     ((118*I)/9)*Pi*Log[l5]^3 - (8*Log[-l3]*Log[l5]^3)/3 + Log[l5]^4/2 - 
     (28*Pi^2*PolyLog[2, l5^(-1)])/3 + (4*I)*Pi*Log[-l3]*
      PolyLog[2, l5^(-1)] - 2*Log[-l3]^2*PolyLog[2, l5^(-1)] - 
     (4*I)*Pi*Log[l5]*PolyLog[2, l5^(-1)] - 2*Log[l5]^2*PolyLog[2, l5^(-1)] - 
     2*PolyLog[2, l5^(-1)]^2 + (28*I)*Pi*PolyLog[3, l5^(-1)] + 
     4*Log[-l3]*PolyLog[3, l5^(-1)] + (20*I)*Pi*PolyLog[3, -(l3/l5)] + 
     4*Log[-l3]*PolyLog[3, -(l3/l5)] + 28*PolyLog[4, l3] + 
     16*PolyLog[4, l5^(-1)] + 8*PolyLog[4, -(l3/l5)] - (30*I)*Pi*Zeta[3] - 
     4*Log[-l3]*Zeta[3]), e^3*((I/6)*Pi^3 + (Pi^2*Log[-l3])/3 + 
     Log[-l3]^3/6 - (Log[-l3]^2*Log[l4])/2 + (Log[-l3]*Log[l4]^2)/2 + 
     Log[l4]*PolyLog[2, l4] - 2*PolyLog[3, l4] - PolyLog[3, l4/l3] + 
     Zeta[3]) + e^4*((-11*Pi^4)/270 + (5*Li[2, 2, l5^(-1), -l3])/3 - 
     (5*Li[2, 2, -(l3/l5), -l3^(-1)])/3 + (I/2)*Pi^3*Log[-l3] - 
     (2*Pi^2*Log[-l3]^2)/9 + (I/2)*Pi*Log[-l3]^3 - (2*Log[-l3]^4)/9 - 
     (2*Pi^2*Log[-l3]*Log[l4])/3 - ((3*I)/2)*Pi*Log[-l3]^2*Log[l4] + 
     (7*Log[-l3]^3*Log[l4])/6 + ((3*I)/2)*Pi*Log[-l3]*Log[l4]^2 - 
     (5*Log[-l3]*Log[l4]^3)/6 + (5*Pi^2*Log[-l3]*Log[l5])/9 - 
     (5*Pi^2*Log[l5]^2)/18 + (5*Log[-l3]^2*Log[l5]^2)/3 - 
     (20*Log[-l3]*Log[l5]^3)/9 + (5*Log[l5]^4)/6 - (2*Pi^2*PolyLog[2, l4])/
      3 + (3*I)*Pi*Log[l4]*PolyLog[2, l4] + 2*Log[-l3]*Log[l4]*
      PolyLog[2, l4] - (5*Log[l4]^2*PolyLog[2, l4])/2 + PolyLog[2, l4]^2/2 - 
     (5*Pi^2*PolyLog[2, l5^(-1)])/18 - 
     (5*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/3 + 
     (5*Log[l5]^2*PolyLog[2, l5^(-1)])/3 - (6*I)*Pi*PolyLog[3, l4] + 
     (4*Log[-l3]*PolyLog[3, l4])/3 + Log[l4]*PolyLog[3, l4] - 
     (3*I)*Pi*PolyLog[3, l4/l3] + (7*Log[-l3]*PolyLog[3, l4/l3])/3 - 
     4*Log[l4]*PolyLog[3, l4/l3] + (10*Log[l5]*PolyLog[3, l5^(-1)])/3 + 
     (10*Log[-l3]*PolyLog[3, -(l3/l5)])/3 - (10*Log[l5]*PolyLog[3, -(l3/l5)])/
      3 + 10*PolyLog[4, l3] - PolyLog[4, l4] + 4*PolyLog[4, l4/l3] + 
     (10*PolyLog[4, l5^(-1)])/3 - (10*PolyLog[4, -(l3/l5)])/3 + 
     (7*I)*Pi*Zeta[3] + (5*Log[-l3]*Zeta[3])/3), 
  e^3*(Log[-l1]^3/3 - Log[-l1]^2*Log[-l3] + Log[-l1]*Log[-l3]^2 - 
     Log[-l3]^3/3 + Log[-l1]*PolyLog[2, l6/l1] - Log[-l3]*PolyLog[2, l6/l1] + 
     PolyLog[3, l6/l1] + 2*PolyLog[3, -(l6/l3)] - 2*Zeta[3]) + 
   e^4*((-13*Pi^4)/120 - (13*Li[2, 2, 1, l6/l1])/2 - (19*Log[-l1]^4)/24 + 
     (5*Log[-l1]^3*Log[-l3])/2 - (11*Log[-l1]^2*Log[-l3]^2)/4 + 
     (7*Log[-l1]*Log[-l3]^3)/6 - Log[-l3]^4/8 + (13*Pi^2*PolyLog[2, l6/l1])/
      12 - 2*Log[-l1]^2*PolyLog[2, l6/l1] + 2*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] - (9*PolyLog[2, l6/l1]^2)/4 + 
     4*Log[-l1]*PolyLog[3, l6/l1] - 6*Log[-l3]*PolyLog[3, l6/l1] - 
     7*Log[-l1]*PolyLog[3, -(l6/l3)] + 3*Log[-l3]*PolyLog[3, -(l6/l3)] + 
     (15*PolyLog[4, l6/l1])/2 + 9*PolyLog[4, -(l6/l3)] - 6*Log[-l1]*Zeta[3] + 
     10*Log[-l3]*Zeta[3]), 
  e^3*((-I)*Pi*Log[-l3]*Log[l5] - Log[-l3]^2*Log[l5] + I*Pi*Log[l5]^2 + 
     (3*Log[-l3]*Log[l5]^2)/2 - Log[l5]^3/2 + I*Pi*PolyLog[2, l5^(-1)] + 
     Log[-l3]*PolyLog[2, l5^(-1)] + PolyLog[3, l5^(-1)] + 
     2*PolyLog[3, -(l3/l5)] - 2*Zeta[3]) + 
   e^4*((5*Pi^4)/24 - (I/2)*Pi^3*Log[-l3] - (Pi^2*Log[-l3]^2)/4 + 
     I*Pi*Log[l4]^3 + (I/2)*Pi^3*Log[l5] + (19*Pi^2*Log[-l3]*Log[l5])/6 - 
     (2*I)*Pi*Log[-l3]^2*Log[l5] - (11*Pi^2*Log[l5]^2)/6 + 
     ((9*I)/2)*Pi*Log[-l3]*Log[l5]^2 + (5*Log[-l3]^2*Log[l5]^2)/2 - 
     (3*I)*Pi*Log[l4]*Log[l5]^2 - ((9*I)/2)*Pi*Log[l5]^3 - 
     (7*Log[-l3]*Log[l5]^3)/3 + (3*Log[l5]^4)/8 - 
     (8*Pi^2*PolyLog[2, l5^(-1)])/3 + (2*I)*Pi*Log[-l3]*PolyLog[2, l5^(-1)] + 
     (2*I)*Pi*Log[l5]*PolyLog[2, l5^(-1)] + Log[l5]^2*PolyLog[2, l5^(-1)] + 
     PolyLog[2, l5^(-1)]^2 + (9*I)*Pi*PolyLog[3, l5^(-1)] + 
     7*Log[-l3]*PolyLog[3, l5^(-1)] + (7*I)*Pi*PolyLog[3, -(l3/l5)] + 
     3*Log[-l3]*PolyLog[3, -(l3/l5)] + 13*PolyLog[4, l3] - 
     PolyLog[4, l5^(-1)] + 4*PolyLog[4, -(l3/l5)] - (7*I)*Pi*Zeta[3] - 
     3*Log[-l3]*Zeta[3]), 
  e^3*((I/6)*Pi^3 - Log[-l3]^3/6 + (Log[-l3]^2*Log[l4])/2 + 
     Log[l4]*PolyLog[2, l4] - PolyLog[3, l4] + PolyLog[3, l4/l3] - Zeta[3]) + 
   e^4*((-5*Pi^4)/27 + (2*Li[2, 2, l5^(-1), -l3])/3 - 
     (2*Li[2, 2, -(l3/l5), -l3^(-1)])/3 - ((5*I)/6)*Pi^3*Log[-l3] + 
     (13*Pi^2*Log[-l3]^2)/36 - ((2*I)/3)*Pi*Log[-l3]^3 + Log[-l3]^4/36 + 
     (2*I)*Pi*Log[-l3]^2*Log[l4] + (7*Log[-l3]^3*Log[l4])/6 - 
     Log[-l3]^2*Log[l4]^2 + (2*Pi^2*Log[-l3]*Log[l5])/9 - 
     (Pi^2*Log[l5]^2)/9 + (2*Log[-l3]^2*Log[l5]^2)/3 - 
     (8*Log[-l3]*Log[l5]^3)/9 + Log[l5]^4/3 + (Pi^2*PolyLog[2, l4])/2 + 
     (4*I)*Pi*Log[l4]*PolyLog[2, l4] + 4*Log[-l3]*Log[l4]*PolyLog[2, l4] - 
     2*Log[l4]^2*PolyLog[2, l4] + PolyLog[2, l4]^2 - 
     (Pi^2*PolyLog[2, l5^(-1)])/9 - (2*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/
      3 + (2*Log[l5]^2*PolyLog[2, l5^(-1)])/3 - (4*I)*Pi*PolyLog[3, l4] - 
     (2*Log[-l3]*PolyLog[3, l4])/3 - 5*Log[l4]*PolyLog[3, l4] + 
     (4*I)*Pi*PolyLog[3, l4/l3] + (10*Log[-l3]*PolyLog[3, l4/l3])/3 - 
     11*Log[l4]*PolyLog[3, l4/l3] + (4*Log[l5]*PolyLog[3, l5^(-1)])/3 + 
     (4*Log[-l3]*PolyLog[3, -(l3/l5)])/3 - (4*Log[l5]*PolyLog[3, -(l3/l5)])/
      3 + 4*PolyLog[4, l3] + 8*PolyLog[4, l4] + 14*PolyLog[4, l4/l3] + 
     (4*PolyLog[4, l5^(-1)])/3 - (4*PolyLog[4, -(l3/l5)])/3 + 
     (7*I)*Pi*Zeta[3] + (23*Log[-l3]*Zeta[3])/3), 
  e*((-I/2)*Pi - Log[-l3]/2 + Log[l4]/2) + 
   e^2*(Pi^2 - I*Pi*Log[-l3] + (2*I)*Pi*Log[l4] + Log[-l3]*Log[l4] - 
     Log[l4]^2) + e^3*(((2*I)/3)*Pi^3 + (7*Pi^2*Log[-l3])/6 + 
     (I/2)*Pi*Log[-l3]^2 + Log[-l3]^3 - (19*Pi^2*Log[l4])/6 + 
     (4*I)*Pi*Log[-l3]*Log[l4] - (4*I)*Pi*Log[l4]^2 - 2*Log[-l3]*Log[l4]^2 + 
     (4*Log[l4]^3)/3 + (3*I)*Pi*PolyLog[2, l4] + 3*Log[-l3]*PolyLog[2, l4] - 
     2*Log[l4]*PolyLog[2, l4] - PolyLog[3, l4] - 5*PolyLog[3, l4/l3] + 
     5*Zeta[3]) + e^4*((121*Pi^4)/1080 + Li[2, 2, l5^(-1), -l3]/6 - 
     Li[2, 2, -(l3/l5), -l3^(-1)]/6 + ((2*I)/3)*Pi^3*Log[-l3] - 
     (17*Pi^2*Log[-l3]^2)/36 + ((2*I)/3)*Pi*Log[-l3]^3 - (49*Log[-l3]^4)/72 - 
     (2*I)*Pi^3*Log[l4] - (19*Pi^2*Log[-l3]*Log[l4])/3 - 
     (2*Log[-l3]^3*Log[l4])/3 + (19*Pi^2*Log[l4]^2)/3 - 
     (8*I)*Pi*Log[-l3]*Log[l4]^2 + ((16*I)/3)*Pi*Log[l4]^3 + 
     (8*Log[-l3]*Log[l4]^3)/3 - (4*Log[l4]^4)/3 + (Pi^2*Log[-l3]*Log[l5])/
      18 - (Pi^2*Log[l5]^2)/36 + (Log[-l3]^2*Log[l5]^2)/6 - 
     (2*Log[-l3]*Log[l5]^3)/9 + Log[l5]^4/12 - 5*Pi^2*PolyLog[2, l4] + 
     (3*I)*Pi*Log[-l3]*PolyLog[2, l4] - (3*Log[-l3]^2*PolyLog[2, l4])/2 - 
     (8*I)*Pi*Log[l4]*PolyLog[2, l4] - 2*Log[-l3]*Log[l4]*PolyLog[2, l4] + 
     4*Log[l4]^2*PolyLog[2, l4] + PolyLog[2, l4]^2 - 
     (Pi^2*PolyLog[2, l5^(-1)])/36 - (Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/
      6 + (Log[l5]^2*PolyLog[2, l5^(-1)])/6 - I*Pi*PolyLog[3, l4] + 
     (4*Log[-l3]*PolyLog[3, l4])/3 - 2*Log[l4]*PolyLog[3, l4] - 
     (5*I)*Pi*PolyLog[3, l4/l3] + (16*Log[-l3]*PolyLog[3, l4/l3])/3 + 
     4*Log[l4]*PolyLog[3, l4/l3] + (Log[l5]*PolyLog[3, l5^(-1)])/3 + 
     (Log[-l3]*PolyLog[3, -(l3/l5)])/3 - (Log[l5]*PolyLog[3, -(l3/l5)])/3 + 
     PolyLog[4, l3] + 2*PolyLog[4, l4] + 8*PolyLog[4, l4/l3] + 
     PolyLog[4, l5^(-1)]/3 - PolyLog[4, -(l3/l5)]/3 + (11*I)*Pi*Zeta[3] + 
     (2*Log[-l3]*Zeta[3])/3 - 10*Log[l4]*Zeta[3]), 
  -1/2 + e*(((-3*I)/2)*Pi + Log[-l1] - (3*Log[-l3])/2 + (3*Log[l4])/2) + 
   e^2*((5*Pi^2)/3 + (3*I)*Pi*Log[-l1] - Log[-l1]^2/2 + 2*Log[-l1]*Log[-l3] + 
     Log[-l3]^2/2 + ((9*I)/2)*Pi*Log[l4] - 3*Log[-l1]*Log[l4] - 
     (9*Log[l4]^2)/4 - (9*PolyLog[2, l4])/2 + PolyLog[2, l6/l1]) + 
   e^3*(3*Li[2, 1, l2, l4/l2] + 3*Li[2, 1, l4, l2/l4] - 
     (10*Pi^2*Log[-l1])/3 - (3*I)*Pi*Log[-l1]^2 + Log[-l1]^3/3 + 
     (3*I)*Pi*Log[-l1]*Log[l2] - 3*Log[-l1]^2*Log[-l3] + 
     Log[-l1]*Log[-l3]^2 - Log[-l3]^3/6 - (9*Pi^2*Log[l4])/2 - 
     (9*I)*Pi*Log[-l1]*Log[l4] + 3*Log[-l1]^2*Log[l4] - 
     3*Log[-l1]*Log[l2]*Log[l4] - ((27*I)/4)*Pi*Log[l4]^2 + 
     (9*Log[-l1]*Log[l4]^2)/2 + (9*Log[l4]^3)/4 + (3*I)*Pi*PolyLog[2, -l1] - 
     3*Log[l4]*PolyLog[2, -l1] + 9*Log[-l1]*PolyLog[2, l4] + 
     3*Log[-l3]*PolyLog[2, l4] - 2*Log[-l3]*PolyLog[2, l6/l1] - 
     3*PolyLog[3, l2] + (15*PolyLog[3, l4])/2 - 3*PolyLog[3, l4/l3] + 
     2*PolyLog[3, l6/l1] + 4*PolyLog[3, -(l6/l3)] + 4*Zeta[3]) + 
   e^4*((1003*Pi^4)/720 - (17*Li[2, 2, 1, l6/l1])/4 + 
     (15*Li[2, 2, l2, l4/l2])/2 + (45*Li[2, 2, l2, -(l6/(l2*l3))])/4 + 
     9*Li[2, 2, l2/l1, (l1*l4)/(l2*l3)] + (45*Li[2, 2, l2/l1, l6/l2])/4 + 
     (9*Li[2, 2, l4, l2/l4])/2 + (5*Li[2, 2, l5^(-1), -l3])/4 - 
     (5*Li[2, 2, -(l3/l5), -l3^(-1)])/4 + (15*Li[2, 2, l6/l1, l2/l6])/4 + 
     3*Li[2, 2, l6/l1, (l1*l4)/l6] + (27*Li[2, 2, -(l6/l3), -((l2*l3)/l6)])/
      4 + 30*Li[2, 1, l2, l4/l2]*Log[-l1] + (443*Pi^2*Log[-l1]^2)/48 + 
     (2*I)*Pi*Log[-l1]^3 + (203*Log[-l1]^4)/48 - (15*Pi^2*Log[-l1]*Log[l2])/
      2 - (3*I)*Pi*Log[-l1]^2*Log[l2] - (213*Log[-l1]^3*Log[l2])/8 + 
     (27*Log[-l1]^2*Log[l2]^2)/2 - (9*Li[2, 1, l2, l4/l2]*Log[-l3])/2 + 
     18*Li[2, 1, l4, l2/l4]*Log[-l3] - (55*Pi^2*Log[-l1]*Log[-l3])/24 - 
     (67*Log[-l1]^3*Log[-l3])/12 + (9*Log[-l1]^2*Log[l2]*Log[-l3])/2 + 
     (11*Pi^2*Log[-l3]^2)/48 + (73*Log[-l1]^2*Log[-l3]^2)/8 - 
     (9*Log[-l1]*Log[l2]*Log[-l3]^2)/8 - (Log[-l1]*Log[-l3]^3)/4 - 
     (25*Log[-l3]^4)/48 + 9*Pi^2*Log[-l1]*Log[l4] + 
     (9*I)*Pi*Log[-l1]^2*Log[l4] - 2*Log[-l1]^3*Log[l4] - 
     (9*I)*Pi*Log[-l1]*Log[l2]*Log[l4] + 3*Log[-l1]^2*Log[l2]*Log[l4] + 
     (27*Pi^2*Log[l4]^2)/4 + ((27*I)/2)*Pi*Log[-l1]*Log[l4]^2 - 
     (9*Log[-l1]^2*Log[l4]^2)/2 + (9*Log[-l1]*Log[l2]*Log[l4]^2)/2 + 
     ((27*I)/4)*Pi*Log[l4]^3 - (9*Log[-l1]*Log[l4]^3)/2 - (27*Log[l4]^4)/16 + 
     (5*Pi^2*Log[-l3]*Log[l5])/12 - (5*Pi^2*Log[l5]^2)/24 + 
     (5*Log[-l3]^2*Log[l5]^2)/4 - (5*Log[-l3]*Log[l5]^3)/3 + 
     (5*Log[l5]^4)/8 - (15*Pi^2*PolyLog[2, -l1])/2 - 
     (129*Log[-l1]^2*PolyLog[2, -l1])/8 + 27*Log[-l1]*Log[l2]*
      PolyLog[2, -l1] - (27*Log[-l1]*Log[-l3]*PolyLog[2, -l1])/4 - 
     (9*Log[-l3]^2*PolyLog[2, -l1])/8 - (9*I)*Pi*Log[l4]*PolyLog[2, -l1] + 
     (9*Log[l4]^2*PolyLog[2, -l1])/2 + (27*PolyLog[2, -l1]^2)/2 - 
     (21*Pi^2*PolyLog[2, l4])/4 - (33*Log[-l1]^2*PolyLog[2, l4])/2 + 
     (63*Log[-l1]*Log[l2]*PolyLog[2, l4])/2 + 30*Log[-l1]*Log[-l3]*
      PolyLog[2, l4] - (9*Log[-l3]^2*PolyLog[2, l4])/2 + 
     (63*PolyLog[2, -l1]*PolyLog[2, l4])/2 + 6*PolyLog[2, l4]^2 - 
     (5*Pi^2*PolyLog[2, l5^(-1)])/24 - 
     (5*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/4 + 
     (5*Log[l5]^2*PolyLog[2, l5^(-1)])/4 + (53*Pi^2*PolyLog[2, l6/l1])/8 + 
     (99*Log[-l1]^2*PolyLog[2, l6/l1])/8 - 
     (75*Log[-l1]*Log[l2]*PolyLog[2, l6/l1])/2 - 12*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] + (7*Log[-l3]^2*PolyLog[2, l6/l1])/2 - 
     (75*PolyLog[2, -l1]*PolyLog[2, l6/l1])/2 - 15*PolyLog[2, l4]*
      PolyLog[2, l6/l1] + (43*PolyLog[2, l6/l1]^2)/8 - 
     (6*I)*Pi*PolyLog[3, -l1] - (45*Log[-l1]*PolyLog[3, -l1])/2 + 
     (45*Log[-l3]*PolyLog[3, -l1])/2 + 6*Log[l4]*PolyLog[3, -l1] - 
     (3*I)*Pi*PolyLog[3, l2] - 69*Log[-l1]*PolyLog[3, l2] + 
     (63*Log[-l3]*PolyLog[3, l2])/2 + 3*Log[l4]*PolyLog[3, l2] - 
     27*Log[-l1]*PolyLog[3, l4] - (37*Log[-l3]*PolyLog[3, l4])/2 - 
     30*Log[-l1]*PolyLog[3, l4/l3] + 7*Log[-l3]*PolyLog[3, l4/l3] + 
     (5*Log[l5]*PolyLog[3, l5^(-1)])/2 + (5*Log[-l3]*PolyLog[3, -(l3/l5)])/
      2 - (5*Log[l5]*PolyLog[3, -(l3/l5)])/2 + 
     16*Log[-l1]*PolyLog[3, l6/l1] + (11*Log[-l3]*PolyLog[3, l6/l1])/2 + 
     (21*Log[-l1]*PolyLog[3, -(l6/l3)])/2 - (Log[-l3]*PolyLog[3, -(l6/l3)])/
      2 + (9*PolyLog[4, -l1])/2 + 54*PolyLog[4, l2] + 51*PolyLog[4, l2/l1] + 
     (15*PolyLog[4, l3])/2 - (63*PolyLog[4, l4])/2 - 6*PolyLog[4, l4/l3] + 
     (5*PolyLog[4, l5^(-1)])/2 - (5*PolyLog[4, -(l3/l5)])/2 + 
     (85*PolyLog[4, l6/l1])/4 + (43*PolyLog[4, -(l6/l3)])/2 + 
     (18*I)*Pi*Zeta[3] + 10*Log[-l1]*Zeta[3] - (5*Log[-l3]*Zeta[3])/2 - 
     18*Log[l4]*Zeta[3]), e^2*(Pi^2/6 + Log[-l1]^2/2 - Log[-l1]*Log[-l3] + 
     Log[-l3]^2/2 + PolyLog[2, l6/l1]) + 
   e^3*((I/6)*Pi^3 - Li[2, 1, l2, l4/l2] - Li[2, 1, l4, l2/l4] + 
     (Pi^2*Log[-l1])/3 + (I/2)*Pi*Log[-l1]^2 - Log[-l1]^3 - 
     I*Pi*Log[-l1]*Log[l2] - (Pi^2*Log[-l3])/2 - I*Pi*Log[-l1]*Log[-l3] + 
     (5*Log[-l1]^2*Log[-l3])/2 + (I/2)*Pi*Log[-l3]^2 - 
     2*Log[-l1]*Log[-l3]^2 + Log[-l3]^3/3 - (Pi^2*Log[l4])/6 - 
     (Log[-l1]^2*Log[l4])/2 + Log[-l1]*Log[l2]*Log[l4] + 
     Log[-l1]*Log[-l3]*Log[l4] - (Log[-l3]^2*Log[l4])/2 - 
     I*Pi*PolyLog[2, -l1] + Log[l4]*PolyLog[2, -l1] - 
     Log[-l3]*PolyLog[2, l4] + I*Pi*PolyLog[2, l6/l1] - 
     4*Log[-l1]*PolyLog[2, l6/l1] + 3*Log[-l3]*PolyLog[2, l6/l1] - 
     Log[l4]*PolyLog[2, l6/l1] + PolyLog[3, l2] + 2*PolyLog[3, l4] + 
     PolyLog[3, l4/l3] - 6*PolyLog[3, l6/l1] - 5*PolyLog[3, -(l6/l3)] + 
     4*Zeta[3]) + e^4*((-287*Pi^4)/1440 - I*Pi*Li[2, 1, l2, l4/l2] - 
     (4*I)*Pi*Li[2, 1, l4, l2/l4] + (51*Li[2, 2, 1, l6/l1])/8 - 
     3*Li[2, 2, l2, l4/l2] - (39*Li[2, 2, l2, -(l6/(l2*l3))])/8 - 
     (7*Li[2, 2, l2/l1, (l1*l4)/(l2*l3)])/2 - (39*Li[2, 2, l2/l1, l6/l2])/8 - 
     Li[2, 2, l4, l2/l4] + 3*Li[2, 2, l4, l6/(l1*l4)] - 
     Li[2, 2, l5^(-1), -l3]/8 + Li[2, 2, -(l3/l5), -l3^(-1)]/8 - 
     (21*Li[2, 2, l6/l1, l2/l6])/8 - Li[2, 2, l6/l1, (l1*l4)/l6]/2 - 
     (25*Li[2, 2, -(l6/l3), -((l2*l3)/l6)])/8 + (I/3)*Pi^3*Log[-l1] - 
     14*Li[2, 1, l2, l4/l2]*Log[-l1] - 2*Li[2, 1, l4, l2/l4]*Log[-l1] - 
     (99*Pi^2*Log[-l1]^2)/32 - I*Pi*Log[-l1]^3 - (125*Log[-l1]^4)/96 + 
     (41*Pi^2*Log[-l1]*Log[l2])/12 + I*Pi*Log[-l1]^2*Log[l2] + 
     (565*Log[-l1]^3*Log[l2])/48 - (23*Log[-l1]^2*Log[l2]^2)/4 + 
     (7*Li[2, 1, l2, l4/l2]*Log[-l3])/4 - 8*Li[2, 1, l4, l2/l4]*Log[-l3] + 
     (101*Pi^2*Log[-l1]*Log[-l3])/48 + ((5*I)/2)*Pi*Log[-l1]^2*Log[-l3] + 
     (49*Log[-l1]^3*Log[-l3])/24 - (9*Log[-l1]^2*Log[l2]*Log[-l3])/4 - 
     (29*Pi^2*Log[-l3]^2)/96 - (2*I)*Pi*Log[-l1]*Log[-l3]^2 - 
     (55*Log[-l1]^2*Log[-l3]^2)/16 + (11*Log[-l1]*Log[l2]*Log[-l3]^2)/16 + 
     ((5*I)/6)*Pi*Log[-l3]^3 + (13*Log[-l1]*Log[-l3]^3)/24 + Log[-l3]^4/96 - 
     ((2*I)/3)*Pi^3*Log[l4] + Li[2, 1, l2, l4/l2]*Log[l4] + 
     4*Li[2, 1, l4, l2/l4]*Log[l4] - (Pi^2*Log[-l1]*Log[l4])/3 - 
     (2*I)*Pi*Log[-l1]^2*Log[l4] + Log[-l1]^3*Log[l4] + 
     (4*I)*Pi*Log[-l1]*Log[l2]*Log[l4] - Log[-l1]^2*Log[l2]*Log[l4] + 
     (4*I)*Pi*Log[-l1]*Log[-l3]*Log[l4] - (5*Log[-l1]^2*Log[-l3]*Log[l4])/2 - 
     (2*I)*Pi*Log[-l3]^2*Log[l4] + 2*Log[-l1]*Log[-l3]^2*Log[l4] - 
     (5*Log[-l3]^3*Log[l4])/6 + (Pi^2*Log[l4]^2)/3 + Log[-l1]^2*Log[l4]^2 - 
     2*Log[-l1]*Log[l2]*Log[l4]^2 - 2*Log[-l1]*Log[-l3]*Log[l4]^2 + 
     Log[-l3]^2*Log[l4]^2 - (Pi^2*Log[-l3]*Log[l5])/24 + 
     (Pi^2*Log[l5]^2)/48 - (Log[-l3]^2*Log[l5]^2)/8 + 
     (Log[-l3]*Log[l5]^3)/6 - Log[l5]^4/16 + (41*Pi^2*PolyLog[2, -l1])/12 + 
     (4*I)*Pi*Log[-l1]*PolyLog[2, -l1] + (147*Log[-l1]^2*PolyLog[2, -l1])/
      16 - (23*Log[-l1]*Log[l2]*PolyLog[2, -l1])/2 + 
     (25*Log[-l1]*Log[-l3]*PolyLog[2, -l1])/8 + 
     (11*Log[-l3]^2*PolyLog[2, -l1])/16 + (4*I)*Pi*Log[l4]*PolyLog[2, -l1] - 
     4*Log[-l1]*Log[l4]*PolyLog[2, -l1] - 2*Log[l4]^2*PolyLog[2, -l1] - 
     (23*PolyLog[2, -l1]^2)/4 + (25*Pi^2*PolyLog[2, l4])/12 + 
     (15*Log[-l1]^2*PolyLog[2, l4])/4 - (25*Log[-l1]*Log[l2]*PolyLog[2, l4])/
      2 - I*Pi*Log[-l3]*PolyLog[2, l4] - 14*Log[-l1]*Log[-l3]*
      PolyLog[2, l4] + (7*Log[-l3]^2*PolyLog[2, l4])/4 + 
     Log[-l3]*Log[l4]*PolyLog[2, l4] - (25*PolyLog[2, -l1]*PolyLog[2, l4])/
      2 - 2*PolyLog[2, l4]^2 + (Pi^2*PolyLog[2, l5^(-1)])/48 + 
     (Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/8 - 
     (Log[l5]^2*PolyLog[2, l5^(-1)])/8 - (277*Pi^2*PolyLog[2, l6/l1])/48 - 
     (4*I)*Pi*Log[-l1]*PolyLog[2, l6/l1] - (65*Log[-l1]^2*PolyLog[2, l6/l1])/
      16 + (69*Log[-l1]*Log[l2]*PolyLog[2, l6/l1])/4 + 
     (3*I)*Pi*Log[-l3]*PolyLog[2, l6/l1] + 6*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] - (11*Log[-l3]^2*PolyLog[2, l6/l1])/4 - 
     (4*I)*Pi*Log[l4]*PolyLog[2, l6/l1] + 4*Log[-l1]*Log[l4]*
      PolyLog[2, l6/l1] - 3*Log[-l3]*Log[l4]*PolyLog[2, l6/l1] + 
     2*Log[l4]^2*PolyLog[2, l6/l1] + (69*PolyLog[2, -l1]*PolyLog[2, l6/l1])/
      4 + (9*PolyLog[2, l4]*PolyLog[2, l6/l1])/2 - (9*PolyLog[2, l6/l1]^2)/
      16 - (6*I)*Pi*PolyLog[3, -l1] + (15*Log[-l1]*PolyLog[3, -l1])/4 - 
     (43*Log[-l3]*PolyLog[3, -l1])/4 + 6*Log[l4]*PolyLog[3, -l1] - 
     I*Pi*PolyLog[3, l2] + (59*Log[-l1]*PolyLog[3, l2])/2 - 
     (57*Log[-l3]*PolyLog[3, l2])/4 + Log[l4]*PolyLog[3, l2] + 
     (5*I)*Pi*PolyLog[3, l4] + 7*Log[-l1]*PolyLog[3, l4] + 
     (15*Log[-l3]*PolyLog[3, l4])/4 - 5*Log[l4]*PolyLog[3, l4] - 
     (2*I)*Pi*PolyLog[3, l4/l3] + 11*Log[-l1]*PolyLog[3, l4/l3] - 
     2*Log[-l3]*PolyLog[3, l4/l3] + 2*Log[l4]*PolyLog[3, l4/l3] - 
     (Log[l5]*PolyLog[3, l5^(-1)])/4 - (Log[-l3]*PolyLog[3, -(l3/l5)])/4 + 
     (Log[l5]*PolyLog[3, -(l3/l5)])/4 - (6*I)*Pi*PolyLog[3, l6/l1] - 
     8*Log[-l1]*PolyLog[3, l6/l1] + (7*Log[-l3]*PolyLog[3, l6/l1])/4 + 
     6*Log[l4]*PolyLog[3, l6/l1] - (5*I)*Pi*PolyLog[3, -(l6/l3)] - 
     (7*Log[-l1]*PolyLog[3, -(l6/l3)])/4 - (Log[-l3]*PolyLog[3, -(l6/l3)])/
      4 + 5*Log[l4]*PolyLog[3, -(l6/l3)] + (17*PolyLog[4, -l1])/4 - 
     (43*PolyLog[4, l2])/2 - (43*PolyLog[4, l2/l1])/2 - 
     (3*PolyLog[4, l3])/4 + (17*PolyLog[4, l4])/2 + (5*PolyLog[4, l4/l3])/2 - 
     PolyLog[4, l5^(-1)]/4 + PolyLog[4, -(l3/l5)]/4 - 
     (31*PolyLog[4, l6/l1])/8 - (57*PolyLog[4, -(l6/l3)])/4 + 
     (6*I)*Pi*Zeta[3] - (7*Log[-l3]*Zeta[3])/4 - 6*Log[l4]*Zeta[3]), 
  e*(-Log[-l1] + Log[-l3]) + e^2*(-Pi^2/2 - I*Pi*Log[-l1] + I*Pi*Log[-l3] + 
     Log[-l1]*Log[-l3] - Log[-l3]^2 + Log[-l1]*Log[l4] - Log[-l3]*Log[l4] - 
     2*PolyLog[2, l6/l1]) + e^3*((5*Pi^2*Log[-l1])/6 + Log[-l1]^3 - 
     (Pi^2*Log[-l3])/3 + I*Pi*Log[-l1]*Log[-l3] - 3*Log[-l1]^2*Log[-l3] - 
     I*Pi*Log[-l3]^2 + (5*Log[-l1]*Log[-l3]^2)/2 - Log[-l3]^3 + 
     (4*I)*Pi*Log[-l1]*Log[l4] - (4*I)*Pi*Log[-l3]*Log[l4] - 
     Log[-l1]*Log[-l3]*Log[l4] + Log[-l3]^2*Log[l4] - 2*Log[-l1]*Log[l4]^2 + 
     2*Log[-l3]*Log[l4]^2 - (3*I)*Pi*PolyLog[2, l4] - 
     3*Log[-l1]*PolyLog[2, l4] + 3*Log[l4]*PolyLog[2, l4] - 
     (2*I)*Pi*PolyLog[2, l6/l1] + 6*Log[-l1]*PolyLog[2, l6/l1] - 
     4*Log[-l3]*PolyLog[2, l6/l1] + 2*Log[l4]*PolyLog[2, l6/l1] - 
     3*PolyLog[3, l4] + 3*PolyLog[3, l4/l3] + 8*PolyLog[3, l6/l1] + 
     6*PolyLog[3, -(l6/l3)] - 12*Zeta[3]) + 
   e^4*((-149*Pi^4)/360 + (6*I)*Pi*Li[2, 1, l4, l2/l4] - 
     (15*Li[2, 2, 1, l6/l1])/2 + 6*Li[2, 2, l2, l4/l2] + 
     (15*Li[2, 2, l2, -(l6/(l2*l3))])/2 + 
     6*Li[2, 2, l2/l1, (l1*l4)/(l2*l3)] + (15*Li[2, 2, l2/l1, l6/l2])/2 - 
     6*Li[2, 2, l4, l6/(l1*l4)] + Li[2, 2, l5^(-1), -l3]/2 - 
     Li[2, 2, -(l3/l5), -l3^(-1)]/2 + (9*Li[2, 2, l6/l1, l2/l6])/2 + 
     (9*Li[2, 2, -(l6/l3), -((l2*l3)/l6)])/2 + 24*Li[2, 1, l2, l4/l2]*
      Log[-l1] + 6*Li[2, 1, l4, l2/l4]*Log[-l1] + (31*Pi^2*Log[-l1]^2)/8 + 
     I*Pi*Log[-l1]^3 + (23*Log[-l1]^4)/8 - 3*Pi^2*Log[-l1]*Log[l2] - 
     (75*Log[-l1]^3*Log[l2])/4 + 9*Log[-l1]^2*Log[l2]^2 - I*Pi^3*Log[-l3] - 
     3*Li[2, 1, l2, l4/l2]*Log[-l3] + 12*Li[2, 1, l4, l2/l4]*Log[-l3] - 
     (31*Pi^2*Log[-l1]*Log[-l3])/12 - (3*I)*Pi*Log[-l1]^2*Log[-l3] - 
     (11*Log[-l1]^3*Log[-l3])/2 + 3*Log[-l1]^2*Log[l2]*Log[-l3] + 
     (19*Pi^2*Log[-l3]^2)/24 + ((5*I)/2)*Pi*Log[-l1]*Log[-l3]^2 + 
     (33*Log[-l1]^2*Log[-l3]^2)/4 - (3*Log[-l1]*Log[l2]*Log[-l3]^2)/4 - 
     (2*I)*Pi*Log[-l3]^3 - (11*Log[-l1]*Log[-l3]^3)/6 + (7*Log[-l3]^4)/24 - 
     6*Li[2, 1, l4, l2/l4]*Log[l4] - (16*Pi^2*Log[-l1]*Log[l4])/3 - 
     Log[-l1]^3*Log[l4] + (19*Pi^2*Log[-l3]*Log[l4])/3 - 
     (4*I)*Pi*Log[-l1]*Log[-l3]*Log[l4] + 3*Log[-l1]^2*Log[-l3]*Log[l4] + 
     (4*I)*Pi*Log[-l3]^2*Log[l4] - (5*Log[-l1]*Log[-l3]^2*Log[l4])/2 + 
     2*Log[-l3]^3*Log[l4] - (8*I)*Pi*Log[-l1]*Log[l4]^2 + 
     (8*I)*Pi*Log[-l3]*Log[l4]^2 + 2*Log[-l1]*Log[-l3]*Log[l4]^2 - 
     2*Log[-l3]^2*Log[l4]^2 + (8*Log[-l1]*Log[l4]^3)/3 - 
     (8*Log[-l3]*Log[l4]^3)/3 + (Pi^2*Log[-l3]*Log[l5])/6 - 
     (Pi^2*Log[l5]^2)/12 + (Log[-l3]^2*Log[l5]^2)/2 - 
     (2*Log[-l3]*Log[l5]^3)/3 + Log[l5]^4/4 - 3*Pi^2*PolyLog[2, -l1] - 
     (6*I)*Pi*Log[-l1]*PolyLog[2, -l1] - (63*Log[-l1]^2*PolyLog[2, -l1])/4 + 
     18*Log[-l1]*Log[l2]*PolyLog[2, -l1] - 
     (9*Log[-l1]*Log[-l3]*PolyLog[2, -l1])/2 - (3*Log[-l3]^2*PolyLog[2, -l1])/
      4 + 6*Log[-l1]*Log[l4]*PolyLog[2, -l1] + 9*PolyLog[2, -l1]^2 + 
     (3*Pi^2*PolyLog[2, l4])/2 - 3*Log[-l1]^2*PolyLog[2, l4] + 
     18*Log[-l1]*Log[l2]*PolyLog[2, l4] + 24*Log[-l1]*Log[-l3]*
      PolyLog[2, l4] - 3*Log[-l3]^2*PolyLog[2, l4] + 
     (12*I)*Pi*Log[l4]*PolyLog[2, l4] - 6*Log[l4]^2*PolyLog[2, l4] + 
     18*PolyLog[2, -l1]*PolyLog[2, l4] - (Pi^2*PolyLog[2, l5^(-1)])/12 - 
     (Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/2 + 
     (Log[l5]^2*PolyLog[2, l5^(-1)])/2 + (113*Pi^2*PolyLog[2, l6/l1])/12 + 
     (6*I)*Pi*Log[-l1]*PolyLog[2, l6/l1] + (33*Log[-l1]^2*PolyLog[2, l6/l1])/
      4 - 27*Log[-l1]*Log[l2]*PolyLog[2, l6/l1] - 
     (4*I)*Pi*Log[-l3]*PolyLog[2, l6/l1] - 12*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] + 5*Log[-l3]^2*PolyLog[2, l6/l1] + 
     (8*I)*Pi*Log[l4]*PolyLog[2, l6/l1] - 6*Log[-l1]*Log[l4]*
      PolyLog[2, l6/l1] + 4*Log[-l3]*Log[l4]*PolyLog[2, l6/l1] - 
     4*Log[l4]^2*PolyLog[2, l6/l1] - 27*PolyLog[2, -l1]*PolyLog[2, l6/l1] - 
     6*PolyLog[2, l4]*PolyLog[2, l6/l1] + (9*PolyLog[2, l6/l1]^2)/4 + 
     (12*I)*Pi*PolyLog[3, -l1] - 3*Log[-l1]*PolyLog[3, -l1] + 
     15*Log[-l3]*PolyLog[3, -l1] - 12*Log[l4]*PolyLog[3, -l1] + 
     (6*I)*Pi*PolyLog[3, l2] - 48*Log[-l1]*PolyLog[3, l2] + 
     21*Log[-l3]*PolyLog[3, l2] - 6*Log[l4]*PolyLog[3, l2] - 
     (15*I)*Pi*PolyLog[3, l4] - 9*Log[-l1]*PolyLog[3, l4] - 
     11*Log[-l3]*PolyLog[3, l4] + 15*Log[l4]*PolyLog[3, l4] + 
     (9*I)*Pi*PolyLog[3, l4/l3] - 21*Log[-l1]*PolyLog[3, l4/l3] + 
     4*Log[-l3]*PolyLog[3, l4/l3] - 9*Log[l4]*PolyLog[3, l4/l3] + 
     Log[l5]*PolyLog[3, l5^(-1)] + Log[-l3]*PolyLog[3, -(l3/l5)] - 
     Log[l5]*PolyLog[3, -(l3/l5)] + (8*I)*Pi*PolyLog[3, l6/l1] + 
     12*Log[-l1]*PolyLog[3, l6/l1] + Log[-l3]*PolyLog[3, l6/l1] - 
     8*Log[l4]*PolyLog[3, l6/l1] + (6*I)*Pi*PolyLog[3, -(l6/l3)] + 
     9*Log[-l1]*PolyLog[3, -(l6/l3)] - 3*Log[-l3]*PolyLog[3, -(l6/l3)] - 
     6*Log[l4]*PolyLog[3, -(l6/l3)] - 9*PolyLog[4, -l1] + 36*PolyLog[4, l2] + 
     36*PolyLog[4, l2/l1] + 3*PolyLog[4, l3] - 18*PolyLog[4, l4] + 
     PolyLog[4, l5^(-1)] - PolyLog[4, -(l3/l5)] - PolyLog[4, l6/l1]/2 + 
     15*PolyLog[4, -(l6/l3)] - (12*I)*Pi*Zeta[3] + 11*Log[-l1]*Zeta[3] + 
     12*Log[l4]*Zeta[3]), e^3*(-(Pi^2*Log[-l1])/3 + Log[-l1]^3/6 + 
     I*Pi*Log[-l1]*Log[-l3] - (Log[-l1]^2*Log[-l3])/2 + Log[-l1]*Log[-l3]^2 - 
     Log[-l1]*Log[-l3]*Log[l4] - Log[-l1]*PolyLog[2, l4] + 
     Log[-l3]*PolyLog[2, l4] + Log[-l1]*PolyLog[2, l6/l1] - 
     Log[-l3]*PolyLog[2, l6/l1] - 2*PolyLog[3, l4] - 2*PolyLog[3, l4/l3] + 
     2*PolyLog[3, l6/l1] + 2*PolyLog[3, -(l6/l3)]) + 
   e^4*(Pi^4/6 - 3*Li[2, 2, 1, l6/l1] - (3*Li[2, 2, l2, -(l6/(l2*l3))])/2 - 
     (3*Li[2, 2, l2/l1, l6/l2])/2 + Li[2, 2, l5^(-1), -l3] - 
     Li[2, 2, -(l3/l5), -l3^(-1)] - Li[2, 2, l6/l1, l2/l6]/2 - 
     Li[2, 2, -(l6/l3), -((l2*l3)/l6)]/2 - 2*Li[2, 1, l2, l4/l2]*Log[-l1] - 
     (7*Pi^2*Log[-l1]^2)/24 - (25*Log[-l1]^4)/24 - (Pi^2*Log[-l1]*Log[l2])/
      3 + (25*Log[-l1]^3*Log[l2])/12 - Log[-l1]^2*Log[l2]^2 - 
     (I/3)*Pi^3*Log[-l3] + Li[2, 1, l2, l4/l2]*Log[-l3] - 
     (7*Pi^2*Log[-l1]*Log[-l3])/12 - I*Pi*Log[-l1]^2*Log[-l3] + 
     (19*Log[-l1]^3*Log[-l3])/6 + (2*I)*Pi*Log[-l1]*Log[l2]*Log[-l3] - 
     Log[-l1]^2*Log[l2]*Log[-l3] + (Pi^2*Log[-l3]^2)/24 - 
     (I/2)*Pi*Log[-l1]*Log[-l3]^2 - (19*Log[-l1]^2*Log[-l3]^2)/4 + 
     (3*Log[-l1]*Log[l2]*Log[-l3]^2)/4 + (5*Log[-l1]*Log[-l3]^3)/6 - 
     Log[-l3]^4/12 + (Pi^2*Log[-l3]*Log[l4])/3 - (4*I)*Pi*Log[-l1]*Log[-l3]*
      Log[l4] + Log[-l1]^2*Log[-l3]*Log[l4] - 2*Log[-l1]*Log[l2]*Log[-l3]*
      Log[l4] + (Log[-l1]*Log[-l3]^2*Log[l4])/2 + 2*Log[-l1]*Log[-l3]*
      Log[l4]^2 + (Pi^2*Log[-l3]*Log[l5])/3 - (Pi^2*Log[l5]^2)/6 + 
     Log[-l3]^2*Log[l5]^2 - (4*Log[-l3]*Log[l5]^3)/3 + Log[l5]^4/2 - 
     (Pi^2*PolyLog[2, -l1])/3 + (3*Log[-l1]^2*PolyLog[2, -l1])/4 - 
     2*Log[-l1]*Log[l2]*PolyLog[2, -l1] + (2*I)*Pi*Log[-l3]*PolyLog[2, -l1] + 
     (Log[-l1]*Log[-l3]*PolyLog[2, -l1])/2 + (3*Log[-l3]^2*PolyLog[2, -l1])/
      4 - 2*Log[-l3]*Log[l4]*PolyLog[2, -l1] - PolyLog[2, -l1]^2 + 
     (Pi^2*PolyLog[2, l4])/3 - (4*I)*Pi*Log[-l1]*PolyLog[2, l4] + 
     Log[-l1]^2*PolyLog[2, l4] - 2*Log[-l1]*Log[l2]*PolyLog[2, l4] - 
     4*Log[-l1]*Log[-l3]*PolyLog[2, l4] + Log[-l3]^2*PolyLog[2, l4] + 
     4*Log[-l1]*Log[l4]*PolyLog[2, l4] - 2*PolyLog[2, -l1]*PolyLog[2, l4] + 
     2*PolyLog[2, l4]^2 - (Pi^2*PolyLog[2, l5^(-1)])/6 - 
     Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)] + Log[l5]^2*PolyLog[2, l5^(-1)] - 
     (13*Log[-l1]^2*PolyLog[2, l6/l1])/4 + 3*Log[-l1]*Log[l2]*
      PolyLog[2, l6/l1] + 4*Log[-l1]*Log[-l3]*PolyLog[2, l6/l1] - 
     Log[-l3]^2*PolyLog[2, l6/l1] + 3*PolyLog[2, -l1]*PolyLog[2, l6/l1] - 
     (7*PolyLog[2, l6/l1]^2)/2 + 3*Log[-l1]*PolyLog[3, -l1] - 
     3*Log[-l3]*PolyLog[3, -l1] + 6*Log[-l1]*PolyLog[3, l2] - 
     5*Log[-l3]*PolyLog[3, l2] + 3*Log[-l1]*PolyLog[3, l4] + 
     3*Log[-l3]*PolyLog[3, l4] + 9*Log[-l1]*PolyLog[3, l4/l3] - 
     2*Log[-l3]*PolyLog[3, l4/l3] + 2*Log[l5]*PolyLog[3, l5^(-1)] + 
     2*Log[-l3]*PolyLog[3, -(l3/l5)] - 2*Log[l5]*PolyLog[3, -(l3/l5)] + 
     2*Log[-l1]*PolyLog[3, l6/l1] - 7*Log[-l3]*PolyLog[3, l6/l1] - 
     8*Log[-l1]*PolyLog[3, -(l6/l3)] + 4*Log[-l3]*PolyLog[3, -(l6/l3)] - 
     PolyLog[4, -l1] - 4*PolyLog[4, l2] - 4*PolyLog[4, l2/l1] + 
     6*PolyLog[4, l3] + 2*PolyLog[4, l5^(-1)] - 2*PolyLog[4, -(l3/l5)] + 
     3*PolyLog[4, l6/l1] + 6*PolyLog[4, -(l6/l3)] - 9*Log[-l1]*Zeta[3] + 
     7*Log[-l3]*Zeta[3]), 
  e^2*(I*Pi*Log[-l1] + Log[-l1]^2/2 - Log[-l1]*Log[l4] - PolyLog[2, l4] + 
     PolyLog[2, l6/l1]) + e^3*((-I/3)*Pi^3 + 2*Li[2, 1, l2, l4/l2] + 
     2*Li[2, 1, l4, l2/l4] - Pi^2*Log[-l1] - I*Pi*Log[-l1]^2 - 
     (5*Log[-l1]^3)/6 + (2*I)*Pi*Log[-l1]*Log[l2] - I*Pi*Log[-l1]*Log[-l3] + 
     (Log[-l1]^2*Log[-l3])/2 - Log[-l1]*Log[-l3]^2 + (Pi^2*Log[l4])/3 - 
     (4*I)*Pi*Log[-l1]*Log[l4] + Log[-l1]^2*Log[l4] - 
     2*Log[-l1]*Log[l2]*Log[l4] + Log[-l1]*Log[-l3]*Log[l4] + 
     2*Log[-l1]*Log[l4]^2 + (2*I)*Pi*PolyLog[2, -l1] - 
     2*Log[l4]*PolyLog[2, -l1] + 5*Log[-l1]*PolyLog[2, l4] - 
     Log[-l3]*PolyLog[2, l4] - 3*Log[-l1]*PolyLog[2, l6/l1] + 
     Log[-l3]*PolyLog[2, l6/l1] - 2*PolyLog[3, l2] + 4*PolyLog[3, l4] + 
     2*PolyLog[3, l4/l3] - 4*PolyLog[3, l6/l1] - 2*PolyLog[3, -(l6/l3)]) + 
   e^4*((599*Pi^4)/1080 + (5*Li[2, 2, 1, l6/l1])/2 + 4*Li[2, 2, l2, l4/l2] + 
     9*Li[2, 2, l2, -(l6/(l2*l3))] + 6*Li[2, 2, l2/l1, (l1*l4)/(l2*l3)] + 
     9*Li[2, 2, l2/l1, l6/l2] + 4*Li[2, 2, l4, l2/l4] - 
     Li[2, 2, l5^(-1), -l3]/6 + Li[2, 2, -(l3/l5), -l3^(-1)]/6 + 
     3*Li[2, 2, l6/l1, l2/l6] + 2*Li[2, 2, l6/l1, (l1*l4)/l6] + 
     5*Li[2, 2, -(l6/l3), -((l2*l3)/l6)] - (I/3)*Pi^3*Log[-l1] + 
     22*Li[2, 1, l2, l4/l2]*Log[-l1] + (17*Pi^2*Log[-l1]^2)/3 + 
     ((2*I)/3)*Pi*Log[-l1]^3 + (29*Log[-l1]^4)/6 - (16*Pi^2*Log[-l1]*Log[l2])/
      3 - (2*I)*Pi*Log[-l1]^2*Log[l2] - (119*Log[-l1]^3*Log[l2])/6 + 
     10*Log[-l1]^2*Log[l2]^2 + (I/3)*Pi^3*Log[-l3] - 
     4*Li[2, 1, l2, l4/l2]*Log[-l3] + 12*Li[2, 1, l4, l2/l4]*Log[-l3] - 
     (7*Pi^2*Log[-l1]*Log[-l3])/6 + I*Pi*Log[-l1]^2*Log[-l3] - 
     (29*Log[-l1]^3*Log[-l3])/3 - (2*I)*Pi*Log[-l1]*Log[l2]*Log[-l3] + 
     4*Log[-l1]^2*Log[l2]*Log[-l3] + (2*Pi^2*Log[-l3]^2)/9 + 
     (I/2)*Pi*Log[-l1]*Log[-l3]^2 + 13*Log[-l1]^2*Log[-l3]^2 - 
     (3*Log[-l1]*Log[l2]*Log[-l3]^2)/2 - (5*Log[-l1]*Log[-l3]^3)/3 + 
     Log[-l3]^4/72 + ((4*I)/3)*Pi^3*Log[l4] + (17*Pi^2*Log[-l1]*Log[l4])/3 + 
     (4*I)*Pi*Log[-l1]^2*Log[l4] - (2*Log[-l1]^3*Log[l4])/3 - 
     (8*I)*Pi*Log[-l1]*Log[l2]*Log[l4] + 2*Log[-l1]^2*Log[l2]*Log[l4] - 
     (Pi^2*Log[-l3]*Log[l4])/3 + (4*I)*Pi*Log[-l1]*Log[-l3]*Log[l4] - 
     Log[-l1]^2*Log[-l3]*Log[l4] + 2*Log[-l1]*Log[l2]*Log[-l3]*Log[l4] - 
     (Log[-l1]*Log[-l3]^2*Log[l4])/2 - (2*Pi^2*Log[l4]^2)/3 + 
     (8*I)*Pi*Log[-l1]*Log[l4]^2 - 2*Log[-l1]^2*Log[l4]^2 + 
     4*Log[-l1]*Log[l2]*Log[l4]^2 - 2*Log[-l1]*Log[-l3]*Log[l4]^2 - 
     (8*Log[-l1]*Log[l4]^3)/3 - (Pi^2*Log[-l3]*Log[l5])/18 + 
     (Pi^2*Log[l5]^2)/36 - (Log[-l3]^2*Log[l5]^2)/6 + 
     (2*Log[-l3]*Log[l5]^3)/9 - Log[l5]^4/12 - (16*Pi^2*PolyLog[2, -l1])/3 - 
     (23*Log[-l1]^2*PolyLog[2, -l1])/2 + 20*Log[-l1]*Log[l2]*
      PolyLog[2, -l1] - (2*I)*Pi*Log[-l3]*PolyLog[2, -l1] - 
     5*Log[-l1]*Log[-l3]*PolyLog[2, -l1] - (3*Log[-l3]^2*PolyLog[2, -l1])/2 - 
     (8*I)*Pi*Log[l4]*PolyLog[2, -l1] + 2*Log[-l3]*Log[l4]*PolyLog[2, -l1] + 
     4*Log[l4]^2*PolyLog[2, -l1] + 10*PolyLog[2, -l1]^2 - 
     (11*Pi^2*PolyLog[2, l4])/3 + (6*I)*Pi*Log[-l1]*PolyLog[2, l4] - 
     10*Log[-l1]^2*PolyLog[2, l4] + 24*Log[-l1]*Log[l2]*PolyLog[2, l4] + 
     26*Log[-l1]*Log[-l3]*PolyLog[2, l4] - 3*Log[-l3]^2*PolyLog[2, l4] - 
     6*Log[-l1]*Log[l4]*PolyLog[2, l4] + 24*PolyLog[2, -l1]*PolyLog[2, l4] + 
     PolyLog[2, l4]^2 + (Pi^2*PolyLog[2, l5^(-1)])/36 + 
     (Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/6 - 
     (Log[l5]^2*PolyLog[2, l5^(-1)])/6 + (47*Pi^2*PolyLog[2, l6/l1])/12 + 
     (29*Log[-l1]^2*PolyLog[2, l6/l1])/2 - 28*Log[-l1]*Log[l2]*
      PolyLog[2, l6/l1] - 14*Log[-l1]*Log[-l3]*PolyLog[2, l6/l1] + 
     3*Log[-l3]^2*PolyLog[2, l6/l1] - 28*PolyLog[2, -l1]*PolyLog[2, l6/l1] - 
     10*PolyLog[2, l4]*PolyLog[2, l6/l1] + (37*PolyLog[2, l6/l1]^2)/4 - 
     (4*I)*Pi*PolyLog[3, -l1] - 18*Log[-l1]*PolyLog[3, -l1] + 
     18*Log[-l3]*PolyLog[3, -l1] + 4*Log[l4]*PolyLog[3, -l1] - 
     (4*I)*Pi*PolyLog[3, l2] - 52*Log[-l1]*PolyLog[3, l2] + 
     26*Log[-l3]*PolyLog[3, l2] + 4*Log[l4]*PolyLog[3, l2] - 
     17*Log[-l1]*PolyLog[3, l4] - (46*Log[-l3]*PolyLog[3, l4])/3 - 
     31*Log[-l1]*PolyLog[3, l4/l3] + (14*Log[-l3]*PolyLog[3, l4/l3])/3 - 
     (Log[l5]*PolyLog[3, l5^(-1)])/3 - (Log[-l3]*PolyLog[3, -(l3/l5)])/3 + 
     (Log[l5]*PolyLog[3, -(l3/l5)])/3 + 10*Log[-l1]*PolyLog[3, l6/l1] + 
     16*Log[-l3]*PolyLog[3, l6/l1] + 21*Log[-l1]*PolyLog[3, -(l6/l3)] - 
     5*Log[-l3]*PolyLog[3, -(l6/l3)] + 4*PolyLog[4, -l1] + 
     38*PolyLog[4, l2] + 38*PolyLog[4, l2/l1] - PolyLog[4, l3] - 
     10*PolyLog[4, l4] - 6*PolyLog[4, l4/l3] - PolyLog[4, l5^(-1)]/3 + 
     PolyLog[4, -(l3/l5)]/3 + (23*PolyLog[4, l6/l1])/2 + 
     5*PolyLog[4, -(l6/l3)] + (4*I)*Pi*Zeta[3] + 23*Log[-l1]*Zeta[3] - 
     (56*Log[-l3]*Zeta[3])/3 - 4*Log[l4]*Zeta[3]), 
  1 + e*((3*I)*Pi - Log[-l1] + 2*Log[-l3] - 2*Log[l4]) + 
   e^2*(-4*Pi^2 - (3*I)*Pi*Log[-l1] - Log[-l1]*Log[-l3] - (3*Log[-l3]^2)/2 - 
     (6*I)*Pi*Log[l4] + 2*Log[-l1]*Log[l4] + 2*Log[-l3]*Log[l4] + 
     2*Log[l4]^2 + 6*PolyLog[2, l4] - PolyLog[2, l6/l1]) + 
   e^3*(((-5*I)/2)*Pi^3 - 2*Li[2, 1, l2, l4/l2] - 2*Li[2, 1, l4, l2/l4] + 
     4*Pi^2*Log[-l1] + ((3*I)/2)*Pi*Log[-l1]^2 + Log[-l1]^3/3 - 
     (3*I)*Pi*Log[-l1]*Log[l2] - (Log[-l1]^2*Log[l2])/2 + 
     (3*Pi^2*Log[-l3])/2 + (Log[-l1]^2*Log[-l3])/2 + 
     (Log[-l1]*Log[-l3]^2)/2 + (3*Log[-l3]^3)/2 + (23*Pi^2*Log[l4])/3 + 
     (6*I)*Pi*Log[-l1]*Log[l4] - Log[-l1]^2*Log[l4] + 
     2*Log[-l1]*Log[l2]*Log[l4] + (6*I)*Pi*Log[-l3]*Log[l4] - 
     2*Log[-l1]*Log[-l3]*Log[l4] - Log[-l3]^2*Log[l4] + (6*I)*Pi*Log[l4]^2 - 
     2*Log[-l1]*Log[l4]^2 - 2*Log[-l3]*Log[l4]^2 - (4*Log[l4]^3)/3 - 
     (3*I)*Pi*PolyLog[2, -l1] - Log[-l1]*PolyLog[2, -l1] + 
     2*Log[l4]*PolyLog[2, -l1] + (6*I)*Pi*PolyLog[2, l4] - 
     6*Log[-l1]*PolyLog[2, l4] - 2*Log[-l3]*PolyLog[2, l4] + 
     Log[-l1]*PolyLog[2, l6/l1] + Log[-l3]*PolyLog[2, l6/l1] + 
     PolyLog[3, -l1] + 2*PolyLog[3, l2] - 14*PolyLog[3, l4] - 
     4*PolyLog[3, l4/l3] - PolyLog[3, -(l6/l3)] - 5*Zeta[3]) + 
   e^4*((95*Pi^4)/144 + (3*Li[2, 2, 1, l6/l1])/4 - 
     (9*Li[2, 2, l2, -(l6/(l2*l3))])/4 - Li[2, 2, l2/l1, (l1*l4)/(l2*l3)] - 
     (9*Li[2, 2, l2/l1, l6/l2])/4 - 2*Li[2, 2, l4, l2/l4] + 
     (9*Li[2, 2, l5^(-1), -l3])/4 - (9*Li[2, 2, -(l3/l5), -l3^(-1)])/4 - 
     (3*Li[2, 2, l6/l1, l2/l6])/4 - Li[2, 2, l6/l1, (l1*l4)/l6] - 
     (7*Li[2, 2, -(l6/l3), -((l2*l3)/l6)])/4 + ((5*I)/2)*Pi^3*Log[-l1] - 
     4*Li[2, 1, l2, l4/l2]*Log[-l1] + 2*Li[2, 1, l4, l2/l4]*Log[-l1] - 
     (53*Pi^2*Log[-l1]^2)/16 - (I/2)*Pi*Log[-l1]^3 - (47*Log[-l1]^4)/48 + 
     5*Pi^2*Log[-l1]*Log[l2] + ((3*I)/2)*Pi*Log[-l1]^2*Log[l2] + 
     (131*Log[-l1]^3*Log[l2])/24 - (5*Log[-l1]^2*Log[l2]^2)/2 + 
     I*Pi^3*Log[-l3] + (5*Li[2, 1, l2, l4/l2]*Log[-l3])/2 - 
     2*Li[2, 1, l4, l2/l4]*Log[-l3] - (13*Pi^2*Log[-l1]*Log[-l3])/24 + 
     (5*Log[-l1]^3*Log[-l3])/4 - (5*Log[-l1]^2*Log[l2]*Log[-l3])/2 - 
     (9*Pi^2*Log[-l3]^2)/16 - (17*Log[-l1]^2*Log[-l3]^2)/8 + 
     (5*Log[-l1]*Log[l2]*Log[-l3]^2)/8 + I*Pi*Log[-l3]^3 - 
     (3*Log[-l1]*Log[-l3]^3)/4 - (7*Log[-l3]^4)/16 + (5*I)*Pi^3*Log[l4] - 
     (23*Pi^2*Log[-l1]*Log[l4])/3 - (3*I)*Pi*Log[-l1]^2*Log[l4] + 
     (Log[-l1]^3*Log[l4])/3 + (6*I)*Pi*Log[-l1]*Log[l2]*Log[l4] - 
     Log[-l1]^2*Log[l2]*Log[l4] - (23*Pi^2*Log[-l3]*Log[l4])/3 - 
     (6*I)*Pi*Log[-l1]*Log[-l3]*Log[l4] + Log[-l1]^2*Log[-l3]*Log[l4] - 
     2*Log[-l1]*Log[l2]*Log[-l3]*Log[l4] - (3*I)*Pi*Log[-l3]^2*Log[l4] + 
     Log[-l1]*Log[-l3]^2*Log[l4] + (Log[-l3]^3*Log[l4])/3 - 
     (23*Pi^2*Log[l4]^2)/3 - (6*I)*Pi*Log[-l1]*Log[l4]^2 + 
     Log[-l1]^2*Log[l4]^2 - 2*Log[-l1]*Log[l2]*Log[l4]^2 - 
     (6*I)*Pi*Log[-l3]*Log[l4]^2 + 2*Log[-l1]*Log[-l3]*Log[l4]^2 + 
     Log[-l3]^2*Log[l4]^2 - (4*I)*Pi*Log[l4]^3 + (4*Log[-l1]*Log[l4]^3)/3 + 
     (4*Log[-l3]*Log[l4]^3)/3 + (2*Log[l4]^4)/3 + (3*Pi^2*Log[-l3]*Log[l5])/
      4 - (3*Pi^2*Log[l5]^2)/8 + (9*Log[-l3]^2*Log[l5]^2)/4 - 
     3*Log[-l3]*Log[l5]^3 + (9*Log[l5]^4)/8 + 5*Pi^2*PolyLog[2, -l1] + 
     (29*Log[-l1]^2*PolyLog[2, -l1])/8 - 5*Log[-l1]*Log[l2]*PolyLog[2, -l1] - 
     (Log[-l1]*Log[-l3]*PolyLog[2, -l1])/4 + (5*Log[-l3]^2*PolyLog[2, -l1])/
      8 + (6*I)*Pi*Log[l4]*PolyLog[2, -l1] - 2*Log[-l3]*Log[l4]*
      PolyLog[2, -l1] - 2*Log[l4]^2*PolyLog[2, -l1] - 
     (5*PolyLog[2, -l1]^2)/2 - (23*Pi^2*PolyLog[2, l4])/6 - 
     (6*I)*Pi*Log[-l1]*PolyLog[2, l4] + (9*Log[-l1]^2*PolyLog[2, l4])/2 - 
     7*Log[-l1]*Log[l2]*PolyLog[2, l4] - 4*Log[-l1]*Log[-l3]*PolyLog[2, l4] + 
     (5*Log[-l3]^2*PolyLog[2, l4])/2 - 7*PolyLog[2, -l1]*PolyLog[2, l4] - 
     PolyLog[2, l4]^2 - (3*Pi^2*PolyLog[2, l5^(-1)])/8 - 
     (9*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/4 + 
     (9*Log[l5]^2*PolyLog[2, l5^(-1)])/4 - (37*Pi^2*PolyLog[2, l6/l1])/24 - 
     (23*Log[-l1]^2*PolyLog[2, l6/l1])/8 + 
     (15*Log[-l1]*Log[l2]*PolyLog[2, l6/l1])/2 + 2*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] - (3*Log[-l3]^2*PolyLog[2, l6/l1])/2 + 
     (15*PolyLog[2, -l1]*PolyLog[2, l6/l1])/2 + 3*PolyLog[2, l4]*
      PolyLog[2, l6/l1] - (9*PolyLog[2, l6/l1]^2)/8 + 
     (3*I)*Pi*PolyLog[3, -l1] + (7*Log[-l1]*PolyLog[3, -l1])/2 - 
     (9*Log[-l3]*PolyLog[3, -l1])/2 - 2*Log[l4]*PolyLog[3, -l1] + 
     (3*I)*Pi*PolyLog[3, l2] + 12*Log[-l1]*PolyLog[3, l2] - 
     (19*Log[-l3]*PolyLog[3, l2])/2 - 2*Log[l4]*PolyLog[3, l2] - 
     (18*I)*Pi*PolyLog[3, l4] + 14*Log[-l1]*PolyLog[3, l4] + 
     (17*Log[-l3]*PolyLog[3, l4])/2 - (6*I)*Pi*PolyLog[3, l4/l3] + 
     10*Log[-l1]*PolyLog[3, l4/l3] + 2*Log[-l3]*PolyLog[3, l4/l3] + 
     (9*Log[l5]*PolyLog[3, l5^(-1)])/2 + (9*Log[-l3]*PolyLog[3, -(l3/l5)])/
      2 - (9*Log[l5]*PolyLog[3, -(l3/l5)])/2 - 4*Log[-l1]*PolyLog[3, l6/l1] + 
     (Log[-l3]*PolyLog[3, l6/l1])/2 - (Log[-l1]*PolyLog[3, -(l6/l3)])/2 + 
     (Log[-l3]*PolyLog[3, -(l6/l3)])/2 + PolyLog[4, -l1]/2 - 
     8*PolyLog[4, l2] - 8*PolyLog[4, l2/l1] + (27*PolyLog[4, l3])/2 + 
     29*PolyLog[4, l4] + 11*PolyLog[4, l4/l3] + (9*PolyLog[4, l5^(-1)])/2 - 
     (9*PolyLog[4, -(l3/l5)])/2 - (31*PolyLog[4, l6/l1])/4 - 
     (15*PolyLog[4, -(l6/l3)])/2 - (15*I)*Pi*Zeta[3] - 
     (19*Log[-l3]*Zeta[3])/2 + 10*Log[l4]*Zeta[3]), 
  e^2*(Pi^2/2 + Log[-l1]^2/2 - Log[-l1]*Log[-l3] + Log[-l3]^2/2 + 
     Log[-l1]*Log[l4] - Log[-l3]*Log[l4] + Log[l4]^2/2) + 
   e^3*((I/2)*Pi^3 - Li[2, 1, l2, l4/l2] - Li[2, 1, l4, l2/l4] + 
     (Pi^2*Log[-l1])/3 - Log[-l1]^3 + (3*I)*Pi*Log[-l1]*Log[l2] + 
     2*Log[-l1]^2*Log[l2] - (Pi^2*Log[-l3])/3 + 3*Log[-l1]^2*Log[-l3] - 
     2*Log[-l1]*Log[-l3]^2 - (2*Log[-l3]^3)/3 - (5*Pi^2*Log[l4])/6 + 
     (3*I)*Pi*Log[-l1]*Log[l4] - Log[-l1]^2*Log[l4] + 
     Log[-l1]*Log[l2]*Log[l4] - (3*I)*Pi*Log[-l3]*Log[l4] + 
     2*Log[-l1]*Log[-l3]*Log[l4] + ((3*I)/2)*Pi*Log[l4]^2 - 
     (3*Log[-l1]*Log[l4]^2)/2 + (3*Log[-l3]*Log[l4]^2)/2 - (5*Log[l4]^3)/6 - 
     Pi^2*Log[-l7] - Log[-l1]^2*Log[-l7] - 2*Log[-l1]*Log[l2]*Log[-l7] + 
     2*Log[l2]*Log[-l3]*Log[-l7] + Log[-l3]^2*Log[-l7] - 
     2*Log[-l1]*Log[l4]*Log[-l7] - 2*Log[l2]*Log[l4]*Log[-l7] - 
     Log[l4]^2*Log[-l7] + Log[-l1]*Log[-l7]^2 - Log[-l3]*Log[-l7]^2 + 
     Log[l4]*Log[-l7]^2 + (3*I)*Pi*PolyLog[2, -l1] + 
     2*Log[-l1]*PolyLog[2, -l1] + 2*Log[-l3]*PolyLog[2, -l1] - 
     Log[l4]*PolyLog[2, -l1] - (3*I)*Pi*PolyLog[2, l4] - 
     Log[-l1]*PolyLog[2, l4] - 3*Log[-l3]*PolyLog[2, l4] + 
     Log[l4]*PolyLog[2, l4] - 2*Log[-l1]*PolyLog[2, l2*l4] + 
     2*Log[-l3]*PolyLog[2, l2*l4] - 2*Log[l4]*PolyLog[2, l2*l4] - 
     2*Log[-l1]*PolyLog[2, l6/l1] + 2*Log[-l3]*PolyLog[2, l6/l1] + 
     2*Log[-l1]*PolyLog[2, l1/l7] - 2*Log[-l3]*PolyLog[2, l1/l7] + 
     2*Log[l4]*PolyLog[2, l1/l7] - 4*PolyLog[3, -l1] + PolyLog[3, l2] + 
     4*PolyLog[3, l4] + 4*PolyLog[3, l4/l3] + 2*PolyLog[3, -((l1*l4)/l3)] - 
     4*PolyLog[3, l6/l1] - 4*PolyLog[3, -(l6/l3)] + 2*Zeta[3]) + 
   e^4*((-1459*Pi^4)/2160 - Li[2, 2, 1, l2*l4] + (21*Li[2, 2, 1, l6/l1])/4 - 
     3*Li[2, 2, -l1, -l7^(-1)] + 2*Li[2, 2, l2, l4] - 
     (9*Li[2, 2, l2, l4/l2])/2 - (21*Li[2, 2, l2, -(l6/(l2*l3))])/4 - 
     3*Li[2, 2, l2, l3/l7] - 5*Li[2, 2, l2/l1, (l1*l4)/(l2*l3)] - 
     (21*Li[2, 2, l2/l1, l6/l2])/4 - (3*Li[2, 2, l4, l2/l4])/2 + 
     3*Li[2, 2, l2*l4, l2^(-1)] - Li[2, 2, l2*l4, l4^(-1)] - 
     (25*Li[2, 2, l5^(-1), -l3])/12 + (25*Li[2, 2, -(l3/l5), -l3^(-1)])/12 - 
     (7*Li[2, 2, l6/l1, l2/l6])/4 - 2*Li[2, 2, l6/l1, -((l2*l3)/l6)] - 
     Li[2, 2, l6/l1, (l1*l4)/l6] - 2*Li[2, 2, l6/l1, (l1^2*l4)/(l6*l7)] - 
     (11*Li[2, 2, -(l6/l3), -((l2*l3)/l6)])/4 - 
     2*Li[2, 2, -(l6/l3), (l1*l4)/l6] - 
     2*Li[2, 2, -(l6/l3), -((l2*l3^2)/(l6*l7))] - 3*Li[2, 2, l1/l7, -l7] - 
     3*Li[2, 2, (l2*l3)/l7, l7/l3] - 20*Li[2, 1, l2, l4/l2]*Log[-l1] - 
     6*Li[2, 1, l4, l2/l4]*Log[-l1] + 6*Li[2, 1, l6/l1, -((l2*l3)/l6)]*
      Log[-l1] - (43*Pi^2*Log[-l1]^2)/48 - (79*Log[-l1]^4)/48 - 
     (19*Pi^2*Log[-l1]*Log[l2])/6 - (3*I)*Pi*Log[-l1]^2*Log[l2] + 
     (191*Log[-l1]^3*Log[l2])/24 - (3*Log[-l1]^2*Log[l2]^2)/2 + 
     (5*Li[2, 1, l2, l4/l2]*Log[-l3])/2 - 8*Li[2, 1, l4, l2/l4]*Log[-l3] - 
     6*Li[2, 1, l6/l1, -((l2*l3)/l6)]*Log[-l3] - (5*Pi^2*Log[-l1]*Log[-l3])/
      24 + (9*Log[-l1]^3*Log[-l3])/4 + (Log[-l1]^2*Log[l2]*Log[-l3])/2 - 
     (125*Pi^2*Log[-l3]^2)/144 - (65*Log[-l1]^2*Log[-l3]^2)/8 + 
     (17*Log[-l1]*Log[l2]*Log[-l3]^2)/8 + (23*Log[-l1]*Log[-l3]^3)/12 + 
     (97*Log[-l3]^4)/144 - ((5*I)/2)*Pi^3*Log[l4] - 3*Pi^2*Log[-l1]*Log[l4] - 
     (3*I)*Pi*Log[-l1]^2*Log[l4] + (2*Log[-l1]^3*Log[l4])/3 + 
     (3*I)*Pi*Log[-l1]*Log[l2]*Log[l4] - Log[-l1]^2*Log[l2]*Log[l4] + 
     (10*Pi^2*Log[-l3]*Log[l4])/3 + (6*I)*Pi*Log[-l1]*Log[-l3]*Log[l4] - 
     2*Log[-l1]^2*Log[-l3]*Log[l4] - 2*Log[-l1]*Log[-l3]^2*Log[l4] + 
     Log[-l3]^3*Log[l4] - (3*Pi^2*Log[l4]^2)/4 - ((9*I)/2)*Pi*Log[-l1]*
      Log[l4]^2 + (3*Log[-l1]^2*Log[l4]^2)/2 - (3*Log[-l1]*Log[l2]*Log[l4]^2)/
      2 + ((9*I)/2)*Pi*Log[-l3]*Log[l4]^2 - 3*Log[-l1]*Log[-l3]*Log[l4]^2 - 
     (Log[-l3]^2*Log[l4]^2)/2 - ((5*I)/2)*Pi*Log[l4]^3 + 
     (3*Log[-l1]*Log[l4]^3)/2 - (3*Log[-l3]*Log[l4]^3)/2 + 
     (19*Log[l4]^4)/24 - (25*Pi^2*Log[-l3]*Log[l5])/36 + 
     (25*Pi^2*Log[l5]^2)/72 - (25*Log[-l3]^2*Log[l5]^2)/12 + 
     (25*Log[-l3]*Log[l5]^3)/9 - (25*Log[l5]^4)/24 - I*Pi^3*Log[-l7] + 
     4*Li[2, 1, l2, l4/l2]*Log[-l7] + 4*Li[2, 1, l4, l2/l4]*Log[-l7] - 
     (13*Pi^2*Log[-l1]*Log[-l7])/6 + (7*Log[-l1]^3*Log[-l7])/3 + 
     (7*Pi^2*Log[l2]*Log[-l7])/6 - (6*I)*Pi*Log[-l1]*Log[l2]*Log[-l7] + 
     6*Log[-l1]^2*Log[l2]*Log[-l7] - 2*Log[-l1]*Log[l2]^2*Log[-l7] + 
     (11*Pi^2*Log[-l3]*Log[-l7])/6 + 6*Log[-l1]^2*Log[-l3]*Log[-l7] + 
     7*Log[-l1]*Log[l2]*Log[-l3]*Log[-l7] + 8*Log[-l1]*Log[-l3]^2*Log[-l7] - 
     3*Log[l2]*Log[-l3]^2*Log[-l7] - (4*Log[-l3]^3*Log[-l7])/3 + 
     (4*Pi^2*Log[l4]*Log[-l7])/3 - (6*I)*Pi*Log[-l1]*Log[l4]*Log[-l7] + 
     2*Log[-l1]^2*Log[l4]*Log[-l7] - (6*I)*Pi*Log[l2]*Log[l4]*Log[-l7] + 
     6*Log[-l1]*Log[l2]*Log[l4]*Log[-l7] + 4*Log[-l1]*Log[-l3]*Log[l4]*
      Log[-l7] - 2*Log[l2]*Log[-l3]*Log[l4]*Log[-l7] - 
     2*Log[-l3]^2*Log[l4]*Log[-l7] - (3*I)*Pi*Log[l4]^2*Log[-l7] + 
     3*Log[-l1]*Log[l4]^2*Log[-l7] + 4*Log[l2]*Log[l4]^2*Log[-l7] + 
     Log[-l3]*Log[l4]^2*Log[-l7] + (5*Log[l4]^3*Log[-l7])/3 + 
     (5*Pi^2*Log[-l7]^2)/3 - (11*Log[-l1]^2*Log[-l7]^2)/2 + 
     (3*I)*Pi*Log[l2]*Log[-l7]^2 - 18*Log[-l1]*Log[l2]*Log[-l7]^2 - 
     (11*Log[l2]^2*Log[-l7]^2)/2 - 17*Log[-l1]*Log[-l3]*Log[-l7]^2 - 
     8*Log[l2]*Log[-l3]*Log[-l7]^2 - 2*Log[-l3]^2*Log[-l7]^2 + 
     (3*I)*Pi*Log[l4]*Log[-l7]^2 - 2*Log[-l1]*Log[l4]*Log[-l7]^2 - 
     Log[l4]^2*Log[-l7]^2 - I*Pi*Log[-l7]^3 + (26*Log[-l1]*Log[-l7]^3)/3 + 
     (34*Log[l2]*Log[-l7]^3)/3 + (23*Log[-l3]*Log[-l7]^3)/3 - 
     (Log[l4]*Log[-l7]^3)/3 - (49*Log[-l7]^4)/12 - Pi^2*PolyLog[2, -l1] - 
     (6*I)*Pi*Log[-l1]*PolyLog[2, -l1] + (73*Log[-l1]^2*PolyLog[2, -l1])/8 - 
     8*Log[-l1]*Log[l2]*PolyLog[2, -l1] + 
     (47*Log[-l1]*Log[-l3]*PolyLog[2, -l1])/4 - 
     (7*Log[-l3]^2*PolyLog[2, -l1])/8 - (3*I)*Pi*Log[l4]*PolyLog[2, -l1] + 
     6*Log[-l1]*Log[l4]*PolyLog[2, -l1] - 2*Log[-l3]*Log[l4]*
      PolyLog[2, -l1] + (5*Log[l4]^2*PolyLog[2, -l1])/2 - 
     15*Log[-l1]*Log[-l7]*PolyLog[2, -l1] - 13*Log[l2]*Log[-l7]*
      PolyLog[2, -l1] - 11*Log[-l3]*Log[-l7]*PolyLog[2, -l1] + 
     11*Log[-l7]^2*PolyLog[2, -l1] - (21*PolyLog[2, -l1]^2)/2 + 
     (59*Pi^2*PolyLog[2, l4])/12 + (6*I)*Pi*Log[-l1]*PolyLog[2, l4] + 
     (13*Log[-l1]^2*PolyLog[2, l4])/2 - (31*Log[-l1]*Log[l2]*PolyLog[2, l4])/
      2 - 26*Log[-l1]*Log[-l3]*PolyLog[2, l4] + (7*Log[-l3]^2*PolyLog[2, l4])/
      2 + (3*I)*Pi*Log[l4]*PolyLog[2, l4] - 6*Log[-l1]*Log[l4]*
      PolyLog[2, l4] + 2*Log[-l3]*Log[l4]*PolyLog[2, l4] - 
     (5*Log[l4]^2*PolyLog[2, l4])/2 + 8*Log[-l1]*Log[-l7]*PolyLog[2, l4] + 
     10*Log[l2]*Log[-l7]*PolyLog[2, l4] + 12*Log[-l3]*Log[-l7]*
      PolyLog[2, l4] - 8*Log[-l7]^2*PolyLog[2, l4] - 
     (11*PolyLog[2, -l1]*PolyLog[2, l4])/2 - (13*PolyLog[2, l4]^2)/2 + 
     (4*Pi^2*PolyLog[2, l2*l4])/3 - (6*I)*Pi*Log[-l1]*PolyLog[2, l2*l4] + 
     Log[-l1]*Log[l2]*PolyLog[2, l2*l4] + 6*Log[-l1]*Log[-l3]*
      PolyLog[2, l2*l4] - Log[-l3]^2*PolyLog[2, l2*l4] - 
     (6*I)*Pi*Log[l4]*PolyLog[2, l2*l4] + 6*Log[-l1]*Log[l4]*
      PolyLog[2, l2*l4] - 4*Log[-l3]*Log[l4]*PolyLog[2, l2*l4] + 
     5*Log[l4]^2*PolyLog[2, l2*l4] - 8*Log[-l1]*Log[-l7]*PolyLog[2, l2*l4] - 
     10*Log[l2]*Log[-l7]*PolyLog[2, l2*l4] - 8*Log[-l3]*Log[-l7]*
      PolyLog[2, l2*l4] + 8*Log[-l7]^2*PolyLog[2, l2*l4] - 
     3*PolyLog[2, -l1]*PolyLog[2, l2*l4] + 3*PolyLog[2, l4]*
      PolyLog[2, l2*l4] - (3*PolyLog[2, l2*l4]^2)/2 + 
     (25*Pi^2*PolyLog[2, l5^(-1)])/72 + 
     (25*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/12 - 
     (25*Log[l5]^2*PolyLog[2, l5^(-1)])/12 - (115*Pi^2*PolyLog[2, l6/l1])/
      24 - (131*Log[-l1]^2*PolyLog[2, l6/l1])/8 + 
     (47*Log[-l1]*Log[l2]*PolyLog[2, l6/l1])/2 + 24*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] - (5*Log[-l3]^2*PolyLog[2, l6/l1])/2 + 
     6*Log[-l1]*Log[-l7]*PolyLog[2, l6/l1] - 12*Log[l2]*Log[-l7]*
      PolyLog[2, l6/l1] - 18*Log[-l3]*Log[-l7]*PolyLog[2, l6/l1] + 
     6*Log[-l7]^2*PolyLog[2, l6/l1] + (23*PolyLog[2, -l1]*PolyLog[2, l6/l1])/
      2 + 13*PolyLog[2, l4]*PolyLog[2, l6/l1] - 6*PolyLog[2, l2*l4]*
      PolyLog[2, l6/l1] - (15*PolyLog[2, l6/l1]^2)/8 - 
     (Pi^2*PolyLog[2, l1/l7])/6 - Log[-l1]^2*PolyLog[2, l1/l7] - 
     Log[-l1]*Log[l2]*PolyLog[2, l1/l7] - 12*Log[-l1]*Log[-l3]*
      PolyLog[2, l1/l7] + 3*Log[-l3]^2*PolyLog[2, l1/l7] + 
     (6*I)*Pi*Log[l4]*PolyLog[2, l1/l7] - 6*Log[-l1]*Log[l4]*
      PolyLog[2, l1/l7] + 2*Log[-l3]*Log[l4]*PolyLog[2, l1/l7] - 
     4*Log[l4]^2*PolyLog[2, l1/l7] + 10*Log[-l1]*Log[-l7]*PolyLog[2, l1/l7] + 
     14*Log[l2]*Log[-l7]*PolyLog[2, l1/l7] + 10*Log[-l3]*Log[-l7]*
      PolyLog[2, l1/l7] - 10*Log[-l7]^2*PolyLog[2, l1/l7] + 
     16*PolyLog[2, -l1]*PolyLog[2, l1/l7] - 10*PolyLog[2, l4]*
      PolyLog[2, l1/l7] + 4*PolyLog[2, l2*l4]*PolyLog[2, l1/l7] + 
     12*PolyLog[2, l6/l1]*PolyLog[2, l1/l7] - 7*PolyLog[2, l1/l7]^2 + 
     (21*Log[-l1]*PolyLog[3, -l1])/2 + 6*Log[l2]*PolyLog[3, -l1] - 
     (5*Log[-l3]*PolyLog[3, -l1])/2 - 2*Log[l4]*PolyLog[3, -l1] - 
     2*Log[-l7]*PolyLog[3, -l1] - (9*I)*Pi*PolyLog[3, l2] + 
     41*Log[-l1]*PolyLog[3, l2] - (19*Log[-l3]*PolyLog[3, l2])/2 + 
     Log[l4]*PolyLog[3, l2] - 18*Log[-l7]*PolyLog[3, l2] + 
     (9*I)*Pi*PolyLog[3, l4] + 19*Log[-l1]*PolyLog[3, l4] + 
     (17*Log[-l3]*PolyLog[3, l4])/6 - Log[l4]*PolyLog[3, l4] - 
     8*Log[-l7]*PolyLog[3, l4] + (6*I)*Pi*PolyLog[3, l2*l4] + 
     2*Log[-l1]*PolyLog[3, l2*l4] + 12*Log[l2]*PolyLog[3, l2*l4] + 
     2*Log[-l3]*PolyLog[3, l2*l4] - 4*Log[-l7]*PolyLog[3, l2*l4] + 
     14*Log[-l1]*PolyLog[3, l4/l3] - (20*Log[-l3]*PolyLog[3, l4/l3])/3 + 
     2*Log[l4]*PolyLog[3, l4/l3] - 4*Log[-l7]*PolyLog[3, l4/l3] + 
     14*Log[-l1]*PolyLog[3, -((l1*l4)/l3)] + 
     2*Log[-l3]*PolyLog[3, -((l1*l4)/l3)] - 
     6*Log[l4]*PolyLog[3, -((l1*l4)/l3)] - 14*Log[-l7]*
      PolyLog[3, -((l1*l4)/l3)] - (25*Log[l5]*PolyLog[3, l5^(-1)])/6 - 
     (25*Log[-l3]*PolyLog[3, -(l3/l5)])/6 + (25*Log[l5]*PolyLog[3, -(l3/l5)])/
      6 - 34*Log[-l1]*PolyLog[3, l6/l1] + (33*Log[-l3]*PolyLog[3, l6/l1])/2 + 
     12*Log[-l7]*PolyLog[3, l6/l1] - (21*Log[-l1]*PolyLog[3, -(l6/l3)])/2 - 
     (7*Log[-l3]*PolyLog[3, -(l6/l3)])/2 + 12*Log[-l7]*PolyLog[3, -(l6/l3)] + 
     (6*I)*Pi*PolyLog[3, l1/l7] - 6*Log[-l1]*PolyLog[3, l1/l7] + 
     6*Log[l2]*PolyLog[3, l1/l7] + 4*Log[-l3]*PolyLog[3, l1/l7] + 
     8*Log[-l7]*PolyLog[3, l1/l7] - 10*Log[-l1]*PolyLog[3, (l2*l3)/l7] + 
     8*Log[-l3]*PolyLog[3, (l2*l3)/l7] - 2*Log[l4]*PolyLog[3, (l2*l3)/l7] + 
     8*Log[-l7]*PolyLog[3, (l2*l3)/l7] - (6*I)*Pi*PolyLog[3, (l1*l4)/l7] + 
     14*Log[-l1]*PolyLog[3, (l1*l4)/l7] - 8*Log[-l3]*PolyLog[3, (l1*l4)/l7] + 
     2*Log[l4]*PolyLog[3, (l1*l4)/l7] - 6*Log[-l7]*PolyLog[3, (l1*l4)/l7] + 
     (6*I)*Pi*PolyLog[3, (l2*l4)/l7] + 6*Log[-l1]*PolyLog[3, (l2*l4)/l7] + 
     12*Log[l2]*PolyLog[3, (l2*l4)/l7] + 6*Log[-l3]*PolyLog[3, (l2*l4)/l7] + 
     2*Log[l4]*PolyLog[3, (l2*l4)/l7] - 6*Log[-l7]*PolyLog[3, (l2*l4)/l7] - 
     (25*PolyLog[4, -l1])/2 - 14*PolyLog[4, l2] - 19*PolyLog[4, l2/l1] - 
     (25*PolyLog[4, l3])/2 + 4*PolyLog[4, -((l2*l3)/l1)] + 5*PolyLog[4, l4] + 
     2*PolyLog[4, l2*l4] - PolyLog[4, l4/l3] + 6*PolyLog[4, -((l1*l4)/l3)] - 
     (25*PolyLog[4, l5^(-1)])/6 + (25*PolyLog[4, -(l3/l5)])/6 - 
     (81*PolyLog[4, l6/l1])/4 - (51*PolyLog[4, -(l6/l3)])/2 - 
     2*PolyLog[4, l1/l7] - 2*PolyLog[4, (l2*l3)/l7] - (6*I)*Pi*Zeta[3] - 
     2*Log[-l1]*Zeta[3] - 12*Log[l2]*Zeta[3] - (59*Log[-l3]*Zeta[3])/6 + 
     6*Log[l4]*Zeta[3] + 2*Log[-l7]*Zeta[3]), 
  e^2*(Pi^2/6 + Log[-l1]^2/2 - Log[-l1]*Log[-l3] + Log[-l3]^2/2 + 
     PolyLog[2, l6/l1]) + e^3*(Li[2, 1, l2, l4/l2] + Li[2, 1, l4, l2/l4] - 
     Log[-l1]^3/3 + I*Pi*Log[-l1]*Log[l2] - (Pi^2*Log[-l3])/3 + 
     Log[-l1]*Log[-l3]^2 - Log[-l3]^3/2 + (Pi^2*Log[l4])/6 + 
     (Log[-l1]^2*Log[l4])/2 - Log[-l1]*Log[l2]*Log[l4] - 
     Log[-l1]*Log[-l3]*Log[l4] + (Log[-l3]^2*Log[l4])/2 + 
     I*Pi*PolyLog[2, -l1] - Log[l4]*PolyLog[2, -l1] + 
     Log[-l3]*PolyLog[2, l4] - Log[-l1]*PolyLog[2, l6/l1] - 
     Log[-l3]*PolyLog[2, l6/l1] + Log[l4]*PolyLog[2, l6/l1] - 
     PolyLog[3, l2] - 2*PolyLog[3, l4] - PolyLog[3, l4/l3] - 
     PolyLog[3, l6/l1] + 2*PolyLog[3, -(l6/l3)] - Zeta[3]) + 
   e^4*((2863*Pi^4)/4320 + (4*I)*Pi*Li[2, 1, l4, l2/l4] - 
     (41*Li[2, 2, 1, l6/l1])/8 + 13*Li[2, 2, l2, l4/l2] + 
     (121*Li[2, 2, l2, -(l6/(l2*l3))])/8 + 
     (29*Li[2, 2, l2/l1, (l1*l4)/(l2*l3)])/2 + (121*Li[2, 2, l2/l1, l6/l2])/
      8 + 3*Li[2, 2, l4, l2/l4] - 5*Li[2, 2, l4, l6/(l1*l4)] + 
     Li[2, 2, l5^(-1), -l3]/24 - Li[2, 2, -(l3/l5), -l3^(-1)]/24 + 
     (51*Li[2, 2, l6/l1, l2/l6])/8 + (3*Li[2, 2, l6/l1, (l1*l4)/l6])/2 + 
     (63*Li[2, 2, -(l6/l3), -((l2*l3)/l6)])/8 + 47*Li[2, 1, l2, l4/l2]*
      Log[-l1] + 8*Li[2, 1, l4, l2/l4]*Log[-l1] + (799*Pi^2*Log[-l1]^2)/96 + 
     (221*Log[-l1]^4)/32 - (33*Pi^2*Log[-l1]*Log[l2])/4 - 
     I*Pi*Log[-l1]^2*Log[l2] - (609*Log[-l1]^3*Log[l2])/16 + 
     (75*Log[-l1]^2*Log[l2]^2)/4 - ((2*I)/3)*Pi^3*Log[-l3] - 
     (17*Li[2, 1, l2, l4/l2]*Log[-l3])/4 + 26*Li[2, 1, l4, l2/l4]*Log[-l3] - 
     (139*Pi^2*Log[-l1]*Log[-l3])/48 - (271*Log[-l1]^3*Log[-l3])/24 + 
     (2*I)*Pi*Log[-l1]*Log[l2]*Log[-l3] + (15*Log[-l1]^2*Log[l2]*Log[-l3])/
      4 + (137*Pi^2*Log[-l3]^2)/288 + (213*Log[-l1]^2*Log[-l3]^2)/16 - 
     (5*Log[-l1]*Log[l2]*Log[-l3]^2)/16 - ((2*I)/3)*Pi*Log[-l3]^3 + 
     (Log[-l1]*Log[-l3]^3)/24 - (85*Log[-l3]^4)/288 + 
     ((2*I)/3)*Pi^3*Log[l4] + Li[2, 1, l2, l4/l2]*Log[l4] - 
     4*Li[2, 1, l4, l2/l4]*Log[l4] + (2*I)*Pi*Log[-l1]^2*Log[l4] - 
     (2*Log[-l1]^3*Log[l4])/3 - (4*I)*Pi*Log[-l1]*Log[l2]*Log[l4] + 
     Log[-l1]^2*Log[l2]*Log[l4] + (Pi^2*Log[-l3]*Log[l4])/2 - 
     (4*I)*Pi*Log[-l1]*Log[-l3]*Log[l4] + Log[-l1]^2*Log[-l3]*Log[l4] - 
     3*Log[-l1]*Log[l2]*Log[-l3]*Log[l4] + (2*I)*Pi*Log[-l3]^2*Log[l4] + 
     (2*Log[-l3]^3*Log[l4])/3 - (Pi^2*Log[l4]^2)/3 - Log[-l1]^2*Log[l4]^2 + 
     2*Log[-l1]*Log[l2]*Log[l4]^2 + 2*Log[-l1]*Log[-l3]*Log[l4]^2 - 
     Log[-l3]^2*Log[l4]^2 + (Pi^2*Log[-l3]*Log[l5])/72 - 
     (Pi^2*Log[l5]^2)/144 + (Log[-l3]^2*Log[l5]^2)/24 - 
     (Log[-l3]*Log[l5]^3)/18 + Log[l5]^4/48 - (33*Pi^2*PolyLog[2, -l1])/4 - 
     (2*I)*Pi*Log[-l1]*PolyLog[2, -l1] - (437*Log[-l1]^2*PolyLog[2, -l1])/
      16 + (75*Log[-l1]*Log[l2]*PolyLog[2, -l1])/2 + 
     (2*I)*Pi*Log[-l3]*PolyLog[2, -l1] - 
     (71*Log[-l1]*Log[-l3]*PolyLog[2, -l1])/8 - 
     (5*Log[-l3]^2*PolyLog[2, -l1])/16 - (4*I)*Pi*Log[l4]*PolyLog[2, -l1] + 
     2*Log[-l1]*Log[l4]*PolyLog[2, -l1] - 3*Log[-l3]*Log[l4]*
      PolyLog[2, -l1] + 2*Log[l4]^2*PolyLog[2, -l1] + 
     (75*PolyLog[2, -l1]^2)/4 - (27*Pi^2*PolyLog[2, l4])/4 - 
     (43*Log[-l1]^2*PolyLog[2, l4])/4 + (81*Log[-l1]*Log[l2]*PolyLog[2, l4])/
      2 + 47*Log[-l1]*Log[-l3]*PolyLog[2, l4] - 
     (17*Log[-l3]^2*PolyLog[2, l4])/4 + Log[-l3]*Log[l4]*PolyLog[2, l4] + 
     (81*PolyLog[2, -l1]*PolyLog[2, l4])/2 + 8*PolyLog[2, l4]^2 - 
     (Pi^2*PolyLog[2, l5^(-1)])/144 - (Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/
      24 + (Log[l5]^2*PolyLog[2, l5^(-1)])/24 + (463*Pi^2*PolyLog[2, l6/l1])/
      48 + (335*Log[-l1]^2*PolyLog[2, l6/l1])/16 - 
     (207*Log[-l1]*Log[l2]*PolyLog[2, l6/l1])/4 - 19*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] + (13*Log[-l3]^2*PolyLog[2, l6/l1])/4 + 
     (4*I)*Pi*Log[l4]*PolyLog[2, l6/l1] - 2*Log[-l1]*Log[l4]*
      PolyLog[2, l6/l1] - 2*Log[l4]^2*PolyLog[2, l6/l1] - 
     (207*PolyLog[2, -l1]*PolyLog[2, l6/l1])/4 - 
     (33*PolyLog[2, l4]*PolyLog[2, l6/l1])/2 + (99*PolyLog[2, l6/l1]^2)/16 + 
     (2*I)*Pi*PolyLog[3, -l1] - (81*Log[-l1]*PolyLog[3, -l1])/4 + 
     (101*Log[-l3]*PolyLog[3, -l1])/4 - 2*Log[l4]*PolyLog[3, -l1] + 
     I*Pi*PolyLog[3, l2] - (201*Log[-l1]*PolyLog[3, l2])/2 + 
     (143*Log[-l3]*PolyLog[3, l2])/4 - 3*Log[l4]*PolyLog[3, l2] - 
     (4*I)*Pi*PolyLog[3, l4] - 22*Log[-l1]*PolyLog[3, l4] - 
     (191*Log[-l3]*PolyLog[3, l4])/12 + 3*Log[l4]*PolyLog[3, l4] + 
     (4*I)*Pi*PolyLog[3, l4/l3] - 43*Log[-l1]*PolyLog[3, l4/l3] + 
     (13*Log[-l3]*PolyLog[3, l4/l3])/3 - 6*Log[l4]*PolyLog[3, l4/l3] + 
     (Log[l5]*PolyLog[3, l5^(-1)])/12 + (Log[-l3]*PolyLog[3, -(l3/l5)])/12 - 
     (Log[l5]*PolyLog[3, -(l3/l5)])/12 + 33*Log[-l1]*PolyLog[3, l6/l1] + 
     (43*Log[-l3]*PolyLog[3, l6/l1])/4 - 2*Log[l4]*PolyLog[3, l6/l1] + 
     (93*Log[-l1]*PolyLog[3, -(l6/l3)])/4 + (7*Log[-l3]*PolyLog[3, -(l6/l3)])/
      4 + Log[l4]*PolyLog[3, -(l6/l3)] - (15*PolyLog[4, -l1])/4 + 
     (159*PolyLog[4, l2])/2 + (159*PolyLog[4, l2/l1])/2 + PolyLog[4, l3]/4 - 
     (35*PolyLog[4, l4])/2 - (23*PolyLog[4, l4/l3])/2 + 
     PolyLog[4, l5^(-1)]/12 - PolyLog[4, -(l3/l5)]/12 + 
     (205*PolyLog[4, l6/l1])/8 + (107*PolyLog[4, -(l6/l3)])/4 - 
     I*Pi*Zeta[3] + 24*Log[-l1]*Zeta[3] - (277*Log[-l3]*Zeta[3])/12 + 
     2*Log[l4]*Zeta[3]), e*(-Log[-l1] + Log[-l3]) + 
   e^2*(-Pi^2/3 + Log[-l1]^2 - Log[-l3]^2 - Log[-l1]*Log[l4] + 
     Log[-l3]*Log[l4] + PolyLog[2, l6/l1]) + 
   e^3*(((-2*I)/3)*Pi^3 + 3*Li[2, 1, l2, l4/l2] + 3*Li[2, 1, l4, l2/l4] - 
     (Pi^2*Log[-l1])/6 - (2*Log[-l1]^3)/3 + (2*I)*Pi*Log[-l1]*Log[l2] - 
     (Log[-l1]^2*Log[l2])/2 + (5*Pi^2*Log[-l3])/6 + (11*Log[-l3]^3)/6 + 
     (Pi^2*Log[l4])/2 - (4*I)*Pi*Log[-l1]*Log[l4] + 
     (3*Log[-l1]^2*Log[l4])/2 - 3*Log[-l1]*Log[l2]*Log[l4] + 
     (4*I)*Pi*Log[-l3]*Log[l4] - Log[-l1]*Log[-l3]*Log[l4] - 
     (Log[-l3]^2*Log[l4])/2 + 2*Log[-l1]*Log[l4]^2 - 2*Log[-l3]*Log[l4]^2 + 
     (2*I)*Pi*PolyLog[2, -l1] - Log[-l1]*PolyLog[2, -l1] - 
     3*Log[l4]*PolyLog[2, -l1] + (4*I)*Pi*PolyLog[2, l4] + 
     4*Log[-l1]*PolyLog[2, l4] + 3*Log[-l3]*PolyLog[2, l4] - 
     5*Log[l4]*PolyLog[2, l4] - 3*Log[-l1]*PolyLog[2, l6/l1] + 
     Log[-l3]*PolyLog[2, l6/l1] + Log[l4]*PolyLog[2, l6/l1] + 
     PolyLog[3, -l1] - 3*PolyLog[3, l2] - 7*PolyLog[3, l4/l3] - 
     5*PolyLog[3, l6/l1] - 2*PolyLog[3, -(l6/l3)] + Zeta[3]) + 
   e^4*((2149*Pi^4)/1440 + (4*I)*Pi*Li[2, 1, l4, l2/l4] + 
     (43*Li[2, 2, 1, l6/l1])/8 + 9*Li[2, 2, l2, l4/l2] + 
     (133*Li[2, 2, l2, -(l6/(l2*l3))])/8 + 
     (25*Li[2, 2, l2/l1, (l1*l4)/(l2*l3)])/2 + (133*Li[2, 2, l2/l1, l6/l2])/
      8 + 7*Li[2, 2, l4, l2/l4] - 5*Li[2, 2, l4, l6/(l1*l4)] - 
     Li[2, 2, l5^(-1), -l3]/8 + Li[2, 2, -(l3/l5), -l3^(-1)]/8 + 
     (55*Li[2, 2, l6/l1, l2/l6])/8 + (7*Li[2, 2, l6/l1, (l1*l4)/l6])/2 + 
     (83*Li[2, 2, -(l6/l3), -((l2*l3)/l6)])/8 - (I/3)*Pi^3*Log[-l1] + 
     47*Li[2, 1, l2, l4/l2]*Log[-l1] + 4*Li[2, 1, l4, l2/l4]*Log[-l1] + 
     (923*Pi^2*Log[-l1]^2)/96 + (269*Log[-l1]^4)/32 - 
     (109*Pi^2*Log[-l1]*Log[l2])/12 - (2*I)*Pi*Log[-l1]^2*Log[l2] - 
     (1855*Log[-l1]^3*Log[l2])/48 + (79*Log[-l1]^2*Log[l2]^2)/4 + 
     I*Pi^3*Log[-l3] - (29*Li[2, 1, l2, l4/l2]*Log[-l3])/4 + 
     26*Li[2, 1, l4, l2/l4]*Log[-l3] - (271*Pi^2*Log[-l1]*Log[-l3])/48 - 
     (145*Log[-l1]^3*Log[-l3])/8 - (2*I)*Pi*Log[-l1]*Log[l2]*Log[-l3] + 
     (27*Log[-l1]^2*Log[l2]*Log[-l3])/4 + (23*Pi^2*Log[-l3]^2)/96 + 
     (385*Log[-l1]^2*Log[-l3]^2)/16 - (33*Log[-l1]*Log[l2]*Log[-l3]^2)/16 + 
     ((4*I)/3)*Pi*Log[-l3]^3 - (155*Log[-l1]*Log[-l3]^3)/24 + 
     (5*Log[-l3]^4)/96 + (2*I)*Pi^3*Log[l4] + Li[2, 1, l2, l4/l2]*Log[l4] - 
     4*Li[2, 1, l4, l2/l4]*Log[l4] + (19*Pi^2*Log[-l1]*Log[l4])/3 + 
     (6*I)*Pi*Log[-l1]^2*Log[l4] - 2*Log[-l1]^3*Log[l4] - 
     (12*I)*Pi*Log[-l1]*Log[l2]*Log[l4] + 3*Log[-l1]^2*Log[l2]*Log[l4] - 
     (13*Pi^2*Log[-l3]*Log[l4])/2 - (4*I)*Pi*Log[-l1]*Log[-l3]*Log[l4] + 
     3*Log[-l1]^2*Log[-l3]*Log[l4] + Log[-l1]*Log[l2]*Log[-l3]*Log[l4] - 
     (2*I)*Pi*Log[-l3]^2*Log[l4] - 2*Log[-l1]*Log[-l3]^2*Log[l4] - 
     (5*Log[-l3]^3*Log[l4])/6 - Pi^2*Log[l4]^2 + (8*I)*Pi*Log[-l1]*
      Log[l4]^2 - 3*Log[-l1]^2*Log[l4]^2 + 6*Log[-l1]*Log[l2]*Log[l4]^2 - 
     (8*I)*Pi*Log[-l3]*Log[l4]^2 + 2*Log[-l1]*Log[-l3]*Log[l4]^2 + 
     Log[-l3]^2*Log[l4]^2 - (8*Log[-l1]*Log[l4]^3)/3 + 
     (8*Log[-l3]*Log[l4]^3)/3 - (Pi^2*Log[-l3]*Log[l5])/24 + 
     (Pi^2*Log[l5]^2)/48 - (Log[-l3]^2*Log[l5]^2)/8 + 
     (Log[-l3]*Log[l5]^3)/6 - Log[l5]^4/16 - (109*Pi^2*PolyLog[2, -l1])/12 - 
     (6*I)*Pi*Log[-l1]*PolyLog[2, -l1] - (417*Log[-l1]^2*PolyLog[2, -l1])/
      16 + (79*Log[-l1]*Log[l2]*PolyLog[2, -l1])/2 - 
     (2*I)*Pi*Log[-l3]*PolyLog[2, -l1] - 
     (91*Log[-l1]*Log[-l3]*PolyLog[2, -l1])/8 - 
     (33*Log[-l3]^2*PolyLog[2, -l1])/16 - (12*I)*Pi*Log[l4]*PolyLog[2, -l1] + 
     6*Log[-l1]*Log[l4]*PolyLog[2, -l1] + Log[-l3]*Log[l4]*PolyLog[2, -l1] + 
     6*Log[l4]^2*PolyLog[2, -l1] + (79*PolyLog[2, -l1]^2)/4 - 
     (57*Pi^2*PolyLog[2, l4])/4 + (2*I)*Pi*Log[-l1]*PolyLog[2, l4] - 
     (63*Log[-l1]^2*PolyLog[2, l4])/4 + (93*Log[-l1]*Log[l2]*PolyLog[2, l4])/
      2 + (2*I)*Pi*Log[-l3]*PolyLog[2, l4] + 49*Log[-l1]*Log[-l3]*
      PolyLog[2, l4] - (29*Log[-l3]^2*PolyLog[2, l4])/4 - 
     (20*I)*Pi*Log[l4]*PolyLog[2, l4] - 2*Log[-l1]*Log[l4]*PolyLog[2, l4] - 
     4*Log[-l3]*Log[l4]*PolyLog[2, l4] + 10*Log[l4]^2*PolyLog[2, l4] + 
     (93*PolyLog[2, -l1]*PolyLog[2, l4])/2 + (19*PolyLog[2, l4]^2)/2 + 
     (Pi^2*PolyLog[2, l5^(-1)])/48 + (Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/
      8 - (Log[l5]^2*PolyLog[2, l5^(-1)])/8 + (419*Pi^2*PolyLog[2, l6/l1])/
      48 + (419*Log[-l1]^2*PolyLog[2, l6/l1])/16 - 
     (227*Log[-l1]*Log[l2]*PolyLog[2, l6/l1])/4 - 27*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] + (25*Log[-l3]^2*PolyLog[2, l6/l1])/4 + 
     (4*I)*Pi*Log[l4]*PolyLog[2, l6/l1] - 6*Log[-l1]*Log[l4]*
      PolyLog[2, l6/l1] + 4*Log[-l3]*Log[l4]*PolyLog[2, l6/l1] - 
     2*Log[l4]^2*PolyLog[2, l6/l1] - (227*PolyLog[2, -l1]*PolyLog[2, l6/l1])/
      4 - (37*PolyLog[2, l4]*PolyLog[2, l6/l1])/2 + 
     (295*PolyLog[2, l6/l1]^2)/16 + (8*I)*Pi*PolyLog[3, -l1] - 
     (93*Log[-l1]*PolyLog[3, -l1])/4 + (145*Log[-l3]*PolyLog[3, -l1])/4 - 
     6*Log[l4]*PolyLog[3, -l1] - (2*I)*Pi*PolyLog[3, l2] - 
     (203*Log[-l1]*PolyLog[3, l2])/2 + (195*Log[-l3]*PolyLog[3, l2])/4 + 
     Log[l4]*PolyLog[3, l2] + (8*I)*Pi*PolyLog[3, l4] - 
     28*Log[-l1]*PolyLog[3, l4] - (41*Log[-l3]*PolyLog[3, l4])/4 - 
     2*Log[l4]*PolyLog[3, l4] - (8*I)*Pi*PolyLog[3, l4/l3] - 
     45*Log[-l1]*PolyLog[3, l4/l3] + 5*Log[-l3]*PolyLog[3, l4/l3] + 
     11*Log[l4]*PolyLog[3, l4/l3] - (Log[l5]*PolyLog[3, l5^(-1)])/4 - 
     (Log[-l3]*PolyLog[3, -(l3/l5)])/4 + (Log[l5]*PolyLog[3, -(l3/l5)])/4 + 
     17*Log[-l1]*PolyLog[3, l6/l1] + (127*Log[-l3]*PolyLog[3, l6/l1])/4 - 
     10*Log[l4]*PolyLog[3, l6/l1] + (153*Log[-l1]*PolyLog[3, -(l6/l3)])/4 - 
     (37*Log[-l3]*PolyLog[3, -(l6/l3)])/4 - 7*Log[l4]*PolyLog[3, -(l6/l3)] - 
     (23*PolyLog[4, -l1])/4 + (145*PolyLog[4, l2])/2 + 
     (145*PolyLog[4, l2/l1])/2 - (3*PolyLog[4, l3])/4 - 
     (35*PolyLog[4, l4])/2 - (59*PolyLog[4, l4/l3])/2 - 
     PolyLog[4, l5^(-1)]/4 + PolyLog[4, -(l3/l5)]/4 + 
     (169*PolyLog[4, l6/l1])/8 + (47*PolyLog[4, -(l6/l3)])/4 - 
     (10*I)*Pi*Zeta[3] + 40*Log[-l1]*Zeta[3] - (207*Log[-l3]*Zeta[3])/4 + 
     6*Log[l4]*Zeta[3]), 3/4 + e*((2*I)*Pi - (3*Log[-l1])/2 + 2*Log[-l3] - 
     2*Log[l4]) + e^2*((-7*Pi^2)/4 - (4*I)*Pi*Log[-l1] + Log[-l1]^2 + 
     I*Pi*Log[-l3] - 3*Log[-l1]*Log[-l3] - (5*I)*Pi*Log[l4] + 
     4*Log[-l1]*Log[l4] - Log[-l3]*Log[l4] + (5*Log[l4]^2)/2 + 
     4*PolyLog[2, l4] - PolyLog[2, l6/l1]) + 
   e^3*((I/3)*Pi^3 - 3*Li[2, 1, l2, l4/l2] - 3*Li[2, 1, l4, l2/l4] + 
     (7*Pi^2*Log[-l1])/2 + (4*I)*Pi*Log[-l1]^2 - Log[-l1]^3 - 
     (2*I)*Pi*Log[-l1]*Log[l2] + (Log[-l1]^2*Log[l2])/2 - 
     (2*Pi^2*Log[-l3])/3 - (2*I)*Pi*Log[-l1]*Log[-l3] + 
     4*Log[-l1]^2*Log[-l3] - (I/2)*Pi*Log[-l3]^2 - 2*Log[-l1]*Log[-l3]^2 + 
     (19*Pi^2*Log[l4])/6 + (10*I)*Pi*Log[-l1]*Log[l4] - 
     (9*Log[-l1]^2*Log[l4])/2 + 3*Log[-l1]*Log[l2]*Log[l4] - 
     I*Pi*Log[-l3]*Log[l4] + Log[-l1]*Log[-l3]*Log[l4] + Log[-l3]^2*Log[l4] + 
     ((11*I)/2)*Pi*Log[l4]^2 - 5*Log[-l1]*Log[l4]^2 - 
     (Log[-l3]*Log[l4]^2)/2 - (11*Log[l4]^3)/6 + Pi^2*Log[-l7] + 
     Log[-l1]^2*Log[-l7] + 2*Log[-l1]*Log[l2]*Log[-l7] - 
     2*Log[l2]*Log[-l3]*Log[-l7] - Log[-l3]^2*Log[-l7] + 
     2*Log[-l1]*Log[l4]*Log[-l7] + 2*Log[l2]*Log[l4]*Log[-l7] + 
     Log[l4]^2*Log[-l7] - Log[-l1]*Log[-l7]^2 + Log[-l3]*Log[-l7]^2 - 
     Log[l4]*Log[-l7]^2 - (2*I)*Pi*PolyLog[2, -l1] + 
     3*Log[-l1]*PolyLog[2, -l1] - 2*Log[-l3]*PolyLog[2, -l1] + 
     5*Log[l4]*PolyLog[2, -l1] - 10*Log[-l1]*PolyLog[2, l4] - 
     Log[-l3]*PolyLog[2, l4] - 2*Log[l4]*PolyLog[2, l4] + 
     2*Log[-l1]*PolyLog[2, l2*l4] - 2*Log[-l3]*PolyLog[2, l2*l4] + 
     2*Log[l4]*PolyLog[2, l2*l4] - Log[-l1]*PolyLog[2, l6/l1] + 
     3*Log[-l3]*PolyLog[2, l6/l1] - Log[l4]*PolyLog[2, l6/l1] - 
     2*Log[-l1]*PolyLog[2, l1/l7] + 2*Log[-l3]*PolyLog[2, l1/l7] - 
     2*Log[l4]*PolyLog[2, l1/l7] - PolyLog[3, -l1] + 3*PolyLog[3, l2] - 
     2*PolyLog[3, l4] + 5*PolyLog[3, l4/l3] - 2*PolyLog[3, -((l1*l4)/l3)] - 
     3*PolyLog[3, l6/l1] - 6*PolyLog[3, -(l6/l3)] - 2*Zeta[3]) + 
   e^4*((-8617*Pi^4)/4320 - (4*I)*Pi*Li[2, 1, l4, l2/l4] + 
     Li[2, 2, 1, l2*l4] + (59*Li[2, 2, 1, l6/l1])/8 + 
     3*Li[2, 2, -l1, -l7^(-1)] - 2*Li[2, 2, l2, l4] - 
     24*Li[2, 2, l2, l4/l2] - (235*Li[2, 2, l2, -(l6/(l2*l3))])/8 + 
     3*Li[2, 2, l2, l3/l7] - (51*Li[2, 2, l2/l1, (l1*l4)/(l2*l3)])/2 - 
     (235*Li[2, 2, l2/l1, l6/l2])/8 - 6*Li[2, 2, l4, l2/l4] + 
     5*Li[2, 2, l4, l6/(l1*l4)] - 4*Li[2, 2, l2*l4, l2^(-1)] + 
     2*Li[2, 2, l2*l4, l4^(-1)] - (67*Li[2, 2, l5^(-1), -l3])/24 + 
     (67*Li[2, 2, -(l3/l5), -l3^(-1)])/24 - (89*Li[2, 2, l6/l1, l2/l6])/8 + 
     2*Li[2, 2, l6/l1, -((l2*l3)/l6)] - (9*Li[2, 2, l6/l1, (l1*l4)/l6])/2 + 
     2*Li[2, 2, l6/l1, (l1^2*l4)/(l6*l7)] - 
     (125*Li[2, 2, -(l6/l3), -((l2*l3)/l6)])/8 + 
     2*Li[2, 2, -(l6/l3), (l1*l4)/l6] + 
     2*Li[2, 2, -(l6/l3), -((l2*l3^2)/(l6*l7))] + 3*Li[2, 2, l1/l7, -l7] + 
     3*Li[2, 2, (l2*l3)/l7, l7/l3] - ((2*I)/3)*Pi^3*Log[-l1] - 
     81*Li[2, 1, l2, l4/l2]*Log[-l1] - 6*Li[2, 1, l4, l2/l4]*Log[-l1] - 
     6*Li[2, 1, l6/l1, -((l2*l3)/l6)]*Log[-l1] - (1957*Pi^2*Log[-l1]^2)/96 - 
     ((8*I)/3)*Pi*Log[-l1]^3 - (355*Log[-l1]^4)/32 + 
     (179*Pi^2*Log[-l1]*Log[l2])/12 + (2*I)*Pi*Log[-l1]^2*Log[l2] + 
     (1131*Log[-l1]^3*Log[l2])/16 - (161*Log[-l1]^2*Log[l2]^2)/4 + 
     (I/3)*Pi^3*Log[-l3] + (35*Li[2, 1, l2, l4/l2]*Log[-l3])/4 - 
     48*Li[2, 1, l4, l2/l4]*Log[-l3] + 6*Li[2, 1, l6/l1, -((l2*l3)/l6)]*
      Log[-l3] + (281*Pi^2*Log[-l1]*Log[-l3])/48 + 
     (2*I)*Pi*Log[-l1]^2*Log[-l3] + (445*Log[-l1]^3*Log[-l3])/24 - 
     (2*I)*Pi*Log[-l1]*Log[l2]*Log[-l3] - (41*Log[-l1]^2*Log[l2]*Log[-l3])/
      4 + (157*Pi^2*Log[-l3]^2)/288 + I*Pi*Log[-l1]*Log[-l3]^2 - 
     (351*Log[-l1]^2*Log[-l3]^2)/16 - (17*Log[-l1]*Log[l2]*Log[-l3]^2)/16 + 
     (I/3)*Pi*Log[-l3]^3 + (53*Log[-l1]*Log[-l3]^3)/24 + 
     (43*Log[-l3]^4)/288 - (2*I)*Pi^3*Log[l4] - 3*Li[2, 1, l2, l4/l2]*
      Log[l4] + 2*Li[2, 1, l4, l2/l4]*Log[l4] - (19*Pi^2*Log[-l1]*Log[l4])/
      3 - (12*I)*Pi*Log[-l1]^2*Log[l4] + 3*Log[-l1]^3*Log[l4] + 
     (6*I)*Pi*Log[-l1]*Log[l2]*Log[l4] - 3*Log[-l1]^2*Log[l2]*Log[l4] - 
     (13*Pi^2*Log[-l3]*Log[l4])/6 + 5*Log[-l1]*Log[l2]*Log[-l3]*Log[l4] + 
     (3*I)*Pi*Log[-l3]^2*Log[l4] - 2*Log[-l1]*Log[-l3]^2*Log[l4] - 
     Log[-l3]^3*Log[l4] - (11*Pi^2*Log[l4]^2)/6 - (11*I)*Pi*Log[-l1]*
      Log[l4]^2 + 6*Log[-l1]^2*Log[l4]^2 - 3*Log[-l1]*Log[l2]*Log[l4]^2 - 
     ((11*I)/2)*Pi*Log[-l3]*Log[l4]^2 - (3*Log[-l3]^2*Log[l4]^2)/2 - 
     ((17*I)/6)*Pi*Log[l4]^3 + (11*Log[-l1]*Log[l4]^3)/3 + 
     (5*Log[-l3]*Log[l4]^3)/2 + (17*Log[l4]^4)/24 - 
     (67*Pi^2*Log[-l3]*Log[l5])/72 + (67*Pi^2*Log[l5]^2)/144 - 
     (67*Log[-l3]^2*Log[l5]^2)/24 + (67*Log[-l3]*Log[l5]^3)/18 - 
     (67*Log[l5]^4)/48 + I*Pi^3*Log[-l7] - 4*Li[2, 1, l2, l4/l2]*Log[-l7] - 
     4*Li[2, 1, l4, l2/l4]*Log[-l7] + (5*Pi^2*Log[-l1]*Log[-l7])/2 - 
     (7*Log[-l1]^3*Log[-l7])/3 + (11*Pi^2*Log[l2]*Log[-l7])/6 + 
     (6*I)*Pi*Log[-l1]*Log[l2]*Log[-l7] - 5*Log[-l1]^2*Log[l2]*Log[-l7] + 
     2*Log[-l1]*Log[l2]^2*Log[-l7] + (5*Pi^2*Log[-l3]*Log[-l7])/6 - 
     5*Log[-l1]^2*Log[-l3]*Log[-l7] - 11*Log[-l1]*Log[l2]*Log[-l3]*Log[-l7] - 
     12*Log[-l1]*Log[-l3]^2*Log[-l7] + 6*Log[l2]*Log[-l3]^2*Log[-l7] + 
     (13*Log[-l3]^3*Log[-l7])/3 - Pi^2*Log[l4]*Log[-l7] + 
     (6*I)*Pi*Log[-l1]*Log[l4]*Log[-l7] - 2*Log[-l1]^2*Log[l4]*Log[-l7] + 
     (6*I)*Pi*Log[l2]*Log[l4]*Log[-l7] - 2*Log[-l1]*Log[l2]*Log[l4]*
      Log[-l7] - 4*Log[l2]*Log[-l3]*Log[l4]*Log[-l7] - 
     4*Log[-l3]^2*Log[l4]*Log[-l7] + (3*I)*Pi*Log[l4]^2*Log[-l7] - 
     3*Log[-l1]*Log[l4]^2*Log[-l7] - Log[l2]*Log[l4]^2*Log[-l7] + 
     2*Log[-l3]*Log[l4]^2*Log[-l7] - (5*Log[l4]^3*Log[-l7])/3 - 
     (19*Pi^2*Log[-l7]^2)/6 + 5*Log[-l1]^2*Log[-l7]^2 - 
     (3*I)*Pi*Log[l2]*Log[-l7]^2 + 19*Log[-l1]*Log[l2]*Log[-l7]^2 + 
     (11*Log[l2]^2*Log[-l7]^2)/2 + 20*Log[-l1]*Log[-l3]*Log[-l7]^2 + 
     7*Log[l2]*Log[-l3]*Log[-l7]^2 - (Log[-l3]^2*Log[-l7]^2)/2 - 
     (3*I)*Pi*Log[l4]*Log[-l7]^2 + Log[l2]*Log[l4]*Log[-l7]^2 + 
     4*Log[-l3]*Log[l4]*Log[-l7]^2 - (Log[l4]^2*Log[-l7]^2)/2 + 
     I*Pi*Log[-l7]^3 - (28*Log[-l1]*Log[-l7]^3)/3 - 
     (34*Log[l2]*Log[-l7]^3)/3 - 7*Log[-l3]*Log[-l7]^3 - 
     (Log[l4]*Log[-l7]^3)/3 + (49*Log[-l7]^4)/12 + (63*Pi^2*PolyLog[2, -l1])/
      4 + (655*Log[-l1]^2*PolyLog[2, -l1])/16 - 
     (151*Log[-l1]*Log[l2]*PolyLog[2, -l1])/2 - (2*I)*Pi*Log[-l3]*
      PolyLog[2, -l1] + (29*Log[-l1]*Log[-l3]*PolyLog[2, -l1])/8 + 
     (79*Log[-l3]^2*PolyLog[2, -l1])/16 + (12*I)*Pi*Log[l4]*PolyLog[2, -l1] + 
     Log[-l3]*Log[l4]*PolyLog[2, -l1] - 4*Log[l4]^2*PolyLog[2, -l1] + 
     15*Log[-l1]*Log[-l7]*PolyLog[2, -l1] + 13*Log[l2]*Log[-l7]*
      PolyLog[2, -l1] + 11*Log[-l3]*Log[-l7]*PolyLog[2, -l1] - 
     11*Log[-l7]^2*PolyLog[2, -l1] - (125*PolyLog[2, -l1]^2)/4 + 
     (131*Pi^2*PolyLog[2, l4])/12 - (6*I)*Pi*Log[-l1]*PolyLog[2, l4] + 
     (101*Log[-l1]^2*PolyLog[2, l4])/4 - 
     (149*Log[-l1]*Log[l2]*PolyLog[2, l4])/2 + (3*I)*Pi*Log[-l3]*
      PolyLog[2, l4] - 69*Log[-l1]*Log[-l3]*PolyLog[2, l4] + 
     (25*Log[-l3]^2*PolyLog[2, l4])/4 - (9*I)*Pi*Log[l4]*PolyLog[2, l4] + 
     2*Log[-l1]*Log[l4]*PolyLog[2, l4] - 6*Log[-l3]*Log[l4]*PolyLog[2, l4] + 
     (9*Log[l4]^2*PolyLog[2, l4])/2 - 8*Log[-l1]*Log[-l7]*PolyLog[2, l4] - 
     10*Log[l2]*Log[-l7]*PolyLog[2, l4] - 12*Log[-l3]*Log[-l7]*
      PolyLog[2, l4] + 8*Log[-l7]^2*PolyLog[2, l4] - 
     (169*PolyLog[2, -l1]*PolyLog[2, l4])/2 - 12*PolyLog[2, l4]^2 + 
     (Pi^2*PolyLog[2, l2*l4])/2 + (6*I)*Pi*Log[-l1]*PolyLog[2, l2*l4] + 
     2*Log[-l1]^2*PolyLog[2, l2*l4] - 10*Log[-l1]*Log[-l3]*
      PolyLog[2, l2*l4] + 3*Log[-l3]^2*PolyLog[2, l2*l4] + 
     (6*I)*Pi*Log[l4]*PolyLog[2, l2*l4] - 2*Log[-l1]*Log[l4]*
      PolyLog[2, l2*l4] - 3*Log[l4]^2*PolyLog[2, l2*l4] + 
     8*Log[-l1]*Log[-l7]*PolyLog[2, l2*l4] + 10*Log[l2]*Log[-l7]*
      PolyLog[2, l2*l4] + 8*Log[-l3]*Log[-l7]*PolyLog[2, l2*l4] - 
     8*Log[-l7]^2*PolyLog[2, l2*l4] + 4*PolyLog[2, -l1]*PolyLog[2, l2*l4] - 
     2*PolyLog[2, l4]*PolyLog[2, l2*l4] + (3*PolyLog[2, l2*l4]^2)/2 + 
     (67*Pi^2*PolyLog[2, l5^(-1)])/144 + 
     (67*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/24 - 
     (67*Log[l5]^2*PolyLog[2, l5^(-1)])/24 - (797*Pi^2*PolyLog[2, l6/l1])/
      48 - (365*Log[-l1]^2*PolyLog[2, l6/l1])/16 + 
     (365*Log[-l1]*Log[l2]*PolyLog[2, l6/l1])/4 + 17*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] - (31*Log[-l3]^2*PolyLog[2, l6/l1])/4 - 
     (4*I)*Pi*Log[l4]*PolyLog[2, l6/l1] + 2*Log[-l3]*Log[l4]*
      PolyLog[2, l6/l1] + 2*Log[l4]^2*PolyLog[2, l6/l1] - 
     6*Log[-l1]*Log[-l7]*PolyLog[2, l6/l1] + 12*Log[l2]*Log[-l7]*
      PolyLog[2, l6/l1] + 18*Log[-l3]*Log[-l7]*PolyLog[2, l6/l1] - 
     6*Log[-l7]^2*PolyLog[2, l6/l1] + (413*PolyLog[2, -l1]*PolyLog[2, l6/l1])/
      4 + (55*PolyLog[2, l4]*PolyLog[2, l6/l1])/2 + 
     6*PolyLog[2, l2*l4]*PolyLog[2, l6/l1] - (201*PolyLog[2, l6/l1]^2)/16 - 
     (17*Pi^2*PolyLog[2, l1/l7])/6 - 2*Log[-l1]^2*PolyLog[2, l1/l7] + 
     Log[-l1]*Log[l2]*PolyLog[2, l1/l7] + 18*Log[-l1]*Log[-l3]*
      PolyLog[2, l1/l7] - 6*Log[-l3]^2*PolyLog[2, l1/l7] - 
     (6*I)*Pi*Log[l4]*PolyLog[2, l1/l7] + 4*Log[-l3]*Log[l4]*
      PolyLog[2, l1/l7] + Log[l4]^2*PolyLog[2, l1/l7] - 
     10*Log[-l1]*Log[-l7]*PolyLog[2, l1/l7] - 14*Log[l2]*Log[-l7]*
      PolyLog[2, l1/l7] - 10*Log[-l3]*Log[-l7]*PolyLog[2, l1/l7] + 
     10*Log[-l7]^2*PolyLog[2, l1/l7] - 16*PolyLog[2, -l1]*PolyLog[2, l1/l7] + 
     10*PolyLog[2, l4]*PolyLog[2, l1/l7] - 4*PolyLog[2, l2*l4]*
      PolyLog[2, l1/l7] - 12*PolyLog[2, l6/l1]*PolyLog[2, l1/l7] + 
     7*PolyLog[2, l1/l7]^2 + (10*I)*Pi*PolyLog[3, -l1] + 
     (235*Log[-l1]*PolyLog[3, -l1])/4 - 6*Log[l2]*PolyLog[3, -l1] - 
     (231*Log[-l3]*PolyLog[3, -l1])/4 - 8*Log[l4]*PolyLog[3, -l1] + 
     2*Log[-l7]*PolyLog[3, -l1] - (2*I)*Pi*PolyLog[3, l2] + 
     (337*Log[-l1]*PolyLog[3, l2])/2 - (309*Log[-l3]*PolyLog[3, l2])/4 + 
     Log[l4]*PolyLog[3, l2] + 18*Log[-l7]*PolyLog[3, l2] + 
     (10*I)*Pi*PolyLog[3, l4] + 34*Log[-l1]*PolyLog[3, l4] + 
     (461*Log[-l3]*PolyLog[3, l4])/12 - Log[l4]*PolyLog[3, l4] + 
     8*Log[-l7]*PolyLog[3, l4] - (6*I)*Pi*PolyLog[3, l2*l4] - 
     2*Log[-l1]*PolyLog[3, l2*l4] - 12*Log[l2]*PolyLog[3, l2*l4] - 
     2*Log[-l3]*PolyLog[3, l2*l4] + 2*Log[l4]*PolyLog[3, l2*l4] + 
     4*Log[-l7]*PolyLog[3, l2*l4] - I*Pi*PolyLog[3, l4/l3] + 
     77*Log[-l1]*PolyLog[3, l4/l3] - (46*Log[-l3]*PolyLog[3, l4/l3])/3 + 
     13*Log[l4]*PolyLog[3, l4/l3] + 4*Log[-l7]*PolyLog[3, l4/l3] - 
     24*Log[-l1]*PolyLog[3, -((l1*l4)/l3)] + 
     8*Log[-l3]*PolyLog[3, -((l1*l4)/l3)] - 
     4*Log[l4]*PolyLog[3, -((l1*l4)/l3)] + 14*Log[-l7]*
      PolyLog[3, -((l1*l4)/l3)] - (67*Log[l5]*PolyLog[3, l5^(-1)])/12 - 
     (67*Log[-l3]*PolyLog[3, -(l3/l5)])/12 + 
     (67*Log[l5]*PolyLog[3, -(l3/l5)])/12 - 19*Log[-l1]*PolyLog[3, l6/l1] - 
     (145*Log[-l3]*PolyLog[3, l6/l1])/4 - 2*Log[l4]*PolyLog[3, l6/l1] - 
     12*Log[-l7]*PolyLog[3, l6/l1] - (135*Log[-l1]*PolyLog[3, -(l6/l3)])/4 + 
     (27*Log[-l3]*PolyLog[3, -(l6/l3)])/4 - 5*Log[l4]*PolyLog[3, -(l6/l3)] - 
     12*Log[-l7]*PolyLog[3, -(l6/l3)] - (6*I)*Pi*PolyLog[3, l1/l7] + 
     8*Log[-l1]*PolyLog[3, l1/l7] - 6*Log[l2]*PolyLog[3, l1/l7] - 
     6*Log[-l3]*PolyLog[3, l1/l7] + 2*Log[l4]*PolyLog[3, l1/l7] - 
     8*Log[-l7]*PolyLog[3, l1/l7] + 12*Log[-l1]*PolyLog[3, (l2*l3)/l7] - 
     10*Log[-l3]*PolyLog[3, (l2*l3)/l7] + 4*Log[l4]*PolyLog[3, (l2*l3)/l7] - 
     8*Log[-l7]*PolyLog[3, (l2*l3)/l7] + (6*I)*Pi*PolyLog[3, (l1*l4)/l7] - 
     14*Log[-l1]*PolyLog[3, (l1*l4)/l7] + 8*Log[-l3]*PolyLog[3, (l1*l4)/l7] - 
     2*Log[l4]*PolyLog[3, (l1*l4)/l7] + 6*Log[-l7]*PolyLog[3, (l1*l4)/l7] - 
     (6*I)*Pi*PolyLog[3, (l2*l4)/l7] - 6*Log[-l1]*PolyLog[3, (l2*l4)/l7] - 
     12*Log[l2]*PolyLog[3, (l2*l4)/l7] - 6*Log[-l3]*PolyLog[3, (l2*l4)/l7] - 
     2*Log[l4]*PolyLog[3, (l2*l4)/l7] + 6*Log[-l7]*PolyLog[3, (l2*l4)/l7] - 
     (47*PolyLog[4, -l1])/4 - (307*PolyLog[4, l2])/2 - 
     (279*PolyLog[4, l2/l1])/2 - (67*PolyLog[4, l3])/4 - 
     6*PolyLog[4, -((l2*l3)/l1)] + (77*PolyLog[4, l4])/2 - 
     3*PolyLog[4, l2*l4] + (29*PolyLog[4, l4/l3])/2 + 
     10*PolyLog[4, -((l1*l4)/l3)] - (67*PolyLog[4, l5^(-1)])/12 + 
     (67*PolyLog[4, -(l3/l5)])/12 - (199*PolyLog[4, l6/l1])/8 - 
     (113*PolyLog[4, -(l6/l3)])/4 + 2*PolyLog[4, l1/l7] + 
     2*PolyLog[4, (l2*l3)/l7] - (8*I)*Pi*Zeta[3] - 39*Log[-l1]*Zeta[3] + 
     12*Log[l2]*Zeta[3] + (559*Log[-l3]*Zeta[3])/12 + 10*Log[l4]*Zeta[3] - 
     2*Log[-l7]*Zeta[3]), e*(((3*I)/2)*Pi + (3*Log[-l3])/2 - (3*Log[l4])/2) + 
   e^2*((-5*Pi^2)/3 - (2*I)*Pi*Log[-l1] + I*Pi*Log[-l3] - 
     2*Log[-l1]*Log[-l3] - (4*I)*Pi*Log[l4] + 2*Log[-l1]*Log[l4] - 
     Log[-l3]*Log[l4] + 2*Log[l4]^2 + 2*PolyLog[2, l4]) + 
   e^3*(-2*Li[2, 1, l2, l4/l2] - 2*Li[2, 1, l4, l2/l4] + 
     (8*Pi^2*Log[-l1])/3 + (2*I)*Pi*Log[-l1]^2 - Log[-l1]^3/3 - 
     (4*I)*Pi*Log[-l1]*Log[l2] - Log[-l1]^2*Log[l2] - (7*Pi^2*Log[-l3])/6 - 
     (2*I)*Pi*Log[-l1]*Log[-l3] + 2*Log[-l1]^2*Log[-l3] - 
     (I/2)*Pi*Log[-l3]^2 - Log[-l1]*Log[-l3]^2 - Log[-l3]^3/3 + 
     (19*Pi^2*Log[l4])/6 + (6*I)*Pi*Log[-l1]*Log[l4] - 2*Log[-l1]^2*Log[l4] + 
     2*Log[-l1]*Log[l2]*Log[l4] - (2*I)*Pi*Log[-l3]*Log[l4] + 
     Log[-l3]^2*Log[l4] + (5*I)*Pi*Log[l4]^2 - 3*Log[-l1]*Log[l4]^2 - 
     (5*Log[l4]^3)/3 + Pi^2*Log[-l7] + Log[-l1]^2*Log[-l7] + 
     2*Log[-l1]*Log[l2]*Log[-l7] - 2*Log[l2]*Log[-l3]*Log[-l7] - 
     Log[-l3]^2*Log[-l7] + 2*Log[-l1]*Log[l4]*Log[-l7] + 
     2*Log[l2]*Log[l4]*Log[-l7] + Log[l4]^2*Log[-l7] - Log[-l1]*Log[-l7]^2 + 
     Log[-l3]*Log[-l7]^2 - Log[l4]*Log[-l7]^2 - (4*I)*Pi*PolyLog[2, -l1] - 
     2*Log[-l3]*PolyLog[2, -l1] + 4*Log[l4]*PolyLog[2, -l1] - 
     I*Pi*PolyLog[2, l4] - 6*Log[-l1]*PolyLog[2, l4] - 
     Log[-l3]*PolyLog[2, l4] - 2*Log[l4]*PolyLog[2, l4] + 
     2*Log[-l1]*PolyLog[2, l2*l4] - 2*Log[-l3]*PolyLog[2, l2*l4] + 
     2*Log[l4]*PolyLog[2, l2*l4] - 2*Log[-l1]*PolyLog[2, l6/l1] + 
     2*Log[-l3]*PolyLog[2, l6/l1] - 2*Log[-l1]*PolyLog[2, l1/l7] + 
     2*Log[-l3]*PolyLog[2, l1/l7] - 2*Log[l4]*PolyLog[2, l1/l7] + 
     2*PolyLog[3, -l1] + 2*PolyLog[3, l2] + PolyLog[3, l4] + 
     5*PolyLog[3, l4/l3] - 2*PolyLog[3, -((l1*l4)/l3)] - 
     4*PolyLog[3, l6/l1] - 4*PolyLog[3, -(l6/l3)] - Zeta[3]) + 
   e^4*((-1103*Pi^4)/720 + Li[2, 2, 1, l2*l4] + (21*Li[2, 2, 1, l6/l1])/4 + 
     3*Li[2, 2, -l1, -l7^(-1)] - 2*Li[2, 2, l2, l4] - 9*Li[2, 2, l2, l4/l2] - 
     (45*Li[2, 2, l2, -(l6/(l2*l3))])/4 + 3*Li[2, 2, l2, l3/l7] - 
     11*Li[2, 2, l2/l1, (l1*l4)/(l2*l3)] - (45*Li[2, 2, l2/l1, l6/l2])/4 - 
     5*Li[2, 2, l4, l2/l4] - 4*Li[2, 2, l2*l4, l2^(-1)] + 
     2*Li[2, 2, l2*l4, l4^(-1)] - (13*Li[2, 2, l5^(-1), -l3])/4 + 
     (13*Li[2, 2, -(l3/l5), -l3^(-1)])/4 - (15*Li[2, 2, l6/l1, l2/l6])/4 + 
     2*Li[2, 2, l6/l1, -((l2*l3)/l6)] - 3*Li[2, 2, l6/l1, (l1*l4)/l6] + 
     2*Li[2, 2, l6/l1, (l1^2*l4)/(l6*l7)] - 
     (27*Li[2, 2, -(l6/l3), -((l2*l3)/l6)])/4 + 
     2*Li[2, 2, -(l6/l3), (l1*l4)/l6] + 
     2*Li[2, 2, -(l6/l3), -((l2*l3^2)/(l6*l7))] + 3*Li[2, 2, l1/l7, -l7] + 
     3*Li[2, 2, (l2*l3)/l7, l7/l3] - 30*Li[2, 1, l2, l4/l2]*Log[-l1] + 
     2*Li[2, 1, l4, l2/l4]*Log[-l1] - 6*Li[2, 1, l6/l1, -((l2*l3)/l6)]*
      Log[-l1] - (523*Pi^2*Log[-l1]^2)/48 - ((4*I)/3)*Pi*Log[-l1]^3 - 
     (191*Log[-l1]^4)/48 + (73*Pi^2*Log[-l1]*Log[l2])/6 + 
     (4*I)*Pi*Log[-l1]^2*Log[l2] + (767*Log[-l1]^3*Log[l2])/24 - 
     (39*Log[-l1]^2*Log[l2]^2)/2 + (5*Li[2, 1, l2, l4/l2]*Log[-l3])/2 - 
     22*Li[2, 1, l4, l2/l4]*Log[-l3] + 6*Li[2, 1, l6/l1, -((l2*l3)/l6)]*
      Log[-l3] + (33*Pi^2*Log[-l1]*Log[-l3])/8 + (2*I)*Pi*Log[-l1]^2*
      Log[-l3] + (67*Log[-l1]^3*Log[-l3])/12 - (4*I)*Pi*Log[-l1]*Log[l2]*
      Log[-l3] - (9*Log[-l1]^2*Log[l2]*Log[-l3])/2 + 
     (61*Pi^2*Log[-l3]^2)/48 + I*Pi*Log[-l1]*Log[-l3]^2 - 
     (25*Log[-l1]^2*Log[-l3]^2)/8 - (23*Log[-l1]*Log[l2]*Log[-l3]^2)/8 - 
     (I/3)*Pi*Log[-l3]^3 - (17*Log[-l1]*Log[-l3]^3)/12 + (11*Log[-l3]^4)/16 - 
     I*Pi^3*Log[l4] - 2*Li[2, 1, l2, l4/l2]*Log[l4] - 
     2*Li[2, 1, l4, l2/l4]*Log[l4] - (17*Pi^2*Log[-l1]*Log[l4])/3 - 
     (6*I)*Pi*Log[-l1]^2*Log[l4] + Log[-l1]^3*Log[l4] + 
     (6*I)*Pi*Log[-l1]*Log[l2]*Log[l4] - 2*Log[-l1]^2*Log[l2]*Log[l4] + 
     (2*Pi^2*Log[-l3]*Log[l4])/3 + Log[-l1]^2*Log[-l3]*Log[l4] + 
     6*Log[-l1]*Log[l2]*Log[-l3]*Log[l4] + (3*I)*Pi*Log[-l3]^2*Log[l4] - 
     (4*Log[-l3]^3*Log[l4])/3 - (19*Pi^2*Log[l4]^2)/6 - 
     (9*I)*Pi*Log[-l1]*Log[l4]^2 + 3*Log[-l1]^2*Log[l4]^2 - 
     3*Log[-l1]*Log[l2]*Log[l4]^2 - (2*I)*Pi*Log[-l3]*Log[l4]^2 - 
     Log[-l3]^2*Log[l4]^2 - ((11*I)/3)*Pi*Log[l4]^3 + 3*Log[-l1]*Log[l4]^3 + 
     (4*Log[-l3]*Log[l4]^3)/3 + (11*Log[l4]^4)/12 - 
     (13*Pi^2*Log[-l3]*Log[l5])/12 + (13*Pi^2*Log[l5]^2)/24 - 
     (13*Log[-l3]^2*Log[l5]^2)/4 + (13*Log[-l3]*Log[l5]^3)/3 - 
     (13*Log[l5]^4)/8 + I*Pi^3*Log[-l7] - 4*Li[2, 1, l2, l4/l2]*Log[-l7] - 
     4*Li[2, 1, l4, l2/l4]*Log[-l7] + (5*Pi^2*Log[-l1]*Log[-l7])/2 - 
     (7*Log[-l1]^3*Log[-l7])/3 - (Pi^2*Log[l2]*Log[-l7])/6 + 
     (6*I)*Pi*Log[-l1]*Log[l2]*Log[-l7] - 7*Log[-l1]^2*Log[l2]*Log[-l7] + 
     2*Log[-l1]*Log[l2]^2*Log[-l7] - (7*Pi^2*Log[-l3]*Log[-l7])/6 - 
     7*Log[-l1]^2*Log[-l3]*Log[-l7] - 7*Log[-l1]*Log[l2]*Log[-l3]*Log[-l7] - 
     8*Log[-l1]*Log[-l3]^2*Log[-l7] + 4*Log[l2]*Log[-l3]^2*Log[-l7] + 
     (7*Log[-l3]^3*Log[-l7])/3 - Pi^2*Log[l4]*Log[-l7] + 
     (6*I)*Pi*Log[-l1]*Log[l4]*Log[-l7] - 2*Log[-l1]^2*Log[l4]*Log[-l7] + 
     (6*I)*Pi*Log[l2]*Log[l4]*Log[-l7] - 6*Log[-l1]*Log[l2]*Log[l4]*
      Log[-l7] - 4*Log[-l1]*Log[-l3]*Log[l4]*Log[-l7] + 
     (3*I)*Pi*Log[l4]^2*Log[-l7] - 3*Log[-l1]*Log[l4]^2*Log[-l7] - 
     3*Log[l2]*Log[l4]^2*Log[-l7] - (5*Log[l4]^3*Log[-l7])/3 - 
     (13*Pi^2*Log[-l7]^2)/6 + 6*Log[-l1]^2*Log[-l7]^2 - 
     (3*I)*Pi*Log[l2]*Log[-l7]^2 + 19*Log[-l1]*Log[l2]*Log[-l7]^2 + 
     (11*Log[l2]^2*Log[-l7]^2)/2 + 18*Log[-l1]*Log[-l3]*Log[-l7]^2 + 
     7*Log[l2]*Log[-l3]*Log[-l7]^2 + (Log[-l3]^2*Log[-l7]^2)/2 - 
     (3*I)*Pi*Log[l4]*Log[-l7]^2 + 2*Log[-l1]*Log[l4]*Log[-l7]^2 + 
     Log[l2]*Log[l4]*Log[-l7]^2 + 2*Log[-l3]*Log[l4]*Log[-l7]^2 + 
     (Log[l4]^2*Log[-l7]^2)/2 + I*Pi*Log[-l7]^3 - (28*Log[-l1]*Log[-l7]^3)/
      3 - (34*Log[l2]*Log[-l7]^3)/3 - 7*Log[-l3]*Log[-l7]^3 - 
     (Log[l4]*Log[-l7]^3)/3 + (49*Log[-l7]^4)/12 + 11*Pi^2*PolyLog[2, -l1] + 
     (2*I)*Pi*Log[-l1]*PolyLog[2, -l1] + (121*Log[-l1]^2*PolyLog[2, -l1])/8 - 
     34*Log[-l1]*Log[l2]*PolyLog[2, -l1] - (4*I)*Pi*Log[-l3]*
      PolyLog[2, -l1] - (9*Log[-l1]*Log[-l3]*PolyLog[2, -l1])/4 + 
     (9*Log[-l3]^2*PolyLog[2, -l1])/8 + (12*I)*Pi*Log[l4]*PolyLog[2, -l1] - 
     2*Log[-l1]*Log[l4]*PolyLog[2, -l1] + 6*Log[-l3]*Log[l4]*
      PolyLog[2, -l1] - 6*Log[l4]^2*PolyLog[2, -l1] + 
     15*Log[-l1]*Log[-l7]*PolyLog[2, -l1] + 13*Log[l2]*Log[-l7]*
      PolyLog[2, -l1] + 11*Log[-l3]*Log[-l7]*PolyLog[2, -l1] - 
     11*Log[-l7]^2*PolyLog[2, -l1] - (21*PolyLog[2, -l1]^2)/2 + 
     (20*Pi^2*PolyLog[2, l4])/3 - (2*I)*Pi*Log[-l1]*PolyLog[2, l4] + 
     (25*Log[-l1]^2*PolyLog[2, l4])/2 - 32*Log[-l1]*Log[l2]*PolyLog[2, l4] + 
     I*Pi*Log[-l3]*PolyLog[2, l4] - 22*Log[-l1]*Log[-l3]*PolyLog[2, l4] + 
     2*Log[-l3]^2*PolyLog[2, l4] - (8*I)*Pi*Log[l4]*PolyLog[2, l4] + 
     2*Log[-l1]*Log[l4]*PolyLog[2, l4] - 6*Log[-l3]*Log[l4]*PolyLog[2, l4] + 
     5*Log[l4]^2*PolyLog[2, l4] - 8*Log[-l1]*Log[-l7]*PolyLog[2, l4] - 
     10*Log[l2]*Log[-l7]*PolyLog[2, l4] - 12*Log[-l3]*Log[-l7]*
      PolyLog[2, l4] + 8*Log[-l7]^2*PolyLog[2, l4] - 
     42*PolyLog[2, -l1]*PolyLog[2, l4] - 5*PolyLog[2, l4]^2 - 
     (3*Pi^2*PolyLog[2, l2*l4])/2 + (6*I)*Pi*Log[-l1]*PolyLog[2, l2*l4] - 
     6*Log[-l1]*Log[-l3]*PolyLog[2, l2*l4] + Log[-l3]^2*PolyLog[2, l2*l4] + 
     (6*I)*Pi*Log[l4]*PolyLog[2, l2*l4] - 6*Log[-l1]*Log[l4]*
      PolyLog[2, l2*l4] + 4*Log[-l3]*Log[l4]*PolyLog[2, l2*l4] - 
     5*Log[l4]^2*PolyLog[2, l2*l4] + 8*Log[-l1]*Log[-l7]*PolyLog[2, l2*l4] + 
     10*Log[l2]*Log[-l7]*PolyLog[2, l2*l4] + 8*Log[-l3]*Log[-l7]*
      PolyLog[2, l2*l4] - 8*Log[-l7]^2*PolyLog[2, l2*l4] + 
     4*PolyLog[2, -l1]*PolyLog[2, l2*l4] - 2*PolyLog[2, l4]*
      PolyLog[2, l2*l4] + (3*PolyLog[2, l2*l4]^2)/2 + 
     (13*Pi^2*PolyLog[2, l5^(-1)])/24 + 
     (13*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/4 - 
     (13*Log[l5]^2*PolyLog[2, l5^(-1)])/4 - (155*Pi^2*PolyLog[2, l6/l1])/24 + 
     (5*Log[-l1]^2*PolyLog[2, l6/l1])/8 + 
     (67*Log[-l1]*Log[l2]*PolyLog[2, l6/l1])/2 - 6*Log[-l1]*Log[-l3]*
      PolyLog[2, l6/l1] - (5*Log[-l3]^2*PolyLog[2, l6/l1])/2 - 
     2*Log[-l1]*Log[l4]*PolyLog[2, l6/l1] + 2*Log[-l3]*Log[l4]*
      PolyLog[2, l6/l1] - 6*Log[-l1]*Log[-l7]*PolyLog[2, l6/l1] + 
     12*Log[l2]*Log[-l7]*PolyLog[2, l6/l1] + 18*Log[-l3]*Log[-l7]*
      PolyLog[2, l6/l1] - 6*Log[-l7]^2*PolyLog[2, l6/l1] + 
     (91*PolyLog[2, -l1]*PolyLog[2, l6/l1])/2 + 11*PolyLog[2, l4]*
      PolyLog[2, l6/l1] + 6*PolyLog[2, l2*l4]*PolyLog[2, l6/l1] - 
     (23*PolyLog[2, l6/l1]^2)/8 - (5*Pi^2*PolyLog[2, l1/l7])/6 + 
     Log[-l1]*Log[l2]*PolyLog[2, l1/l7] + 14*Log[-l1]*Log[-l3]*
      PolyLog[2, l1/l7] - 4*Log[-l3]^2*PolyLog[2, l1/l7] - 
     (6*I)*Pi*Log[l4]*PolyLog[2, l1/l7] + 4*Log[-l1]*Log[l4]*
      PolyLog[2, l1/l7] + 3*Log[l4]^2*PolyLog[2, l1/l7] - 
     10*Log[-l1]*Log[-l7]*PolyLog[2, l1/l7] - 14*Log[l2]*Log[-l7]*
      PolyLog[2, l1/l7] - 10*Log[-l3]*Log[-l7]*PolyLog[2, l1/l7] + 
     10*Log[-l7]^2*PolyLog[2, l1/l7] - 16*PolyLog[2, -l1]*PolyLog[2, l1/l7] + 
     10*PolyLog[2, l4]*PolyLog[2, l1/l7] - 4*PolyLog[2, l2*l4]*
      PolyLog[2, l1/l7] - 12*PolyLog[2, l6/l1]*PolyLog[2, l1/l7] + 
     7*PolyLog[2, l1/l7]^2 + (10*I)*Pi*PolyLog[3, -l1] + 
     (49*Log[-l1]*PolyLog[3, -l1])/2 - 6*Log[l2]*PolyLog[3, -l1] - 
     (53*Log[-l3]*PolyLog[3, -l1])/2 - 10*Log[l4]*PolyLog[3, -l1] + 
     2*Log[-l7]*PolyLog[3, -l1] + (12*I)*Pi*PolyLog[3, l2] + 
     65*Log[-l1]*PolyLog[3, l2] - (63*Log[-l3]*PolyLog[3, l2])/2 - 
     6*Log[l4]*PolyLog[3, l2] + 18*Log[-l7]*PolyLog[3, l2] + 
     (9*I)*Pi*PolyLog[3, l4] + 8*Log[-l1]*PolyLog[3, l4] + 
     (45*Log[-l3]*PolyLog[3, l4])/2 + 2*Log[l4]*PolyLog[3, l4] + 
     8*Log[-l7]*PolyLog[3, l4] - (6*I)*Pi*PolyLog[3, l2*l4] - 
     2*Log[-l1]*PolyLog[3, l2*l4] - 12*Log[l2]*PolyLog[3, l2*l4] - 
     2*Log[-l3]*PolyLog[3, l2*l4] + 2*Log[l4]*PolyLog[3, l2*l4] + 
     4*Log[-l7]*PolyLog[3, l2*l4] + (3*I)*Pi*PolyLog[3, l4/l3] + 
     26*Log[-l1]*PolyLog[3, l4/l3] - 8*Log[-l3]*PolyLog[3, l4/l3] + 
     4*Log[l4]*PolyLog[3, l4/l3] + 4*Log[-l7]*PolyLog[3, l4/l3] - 
     16*Log[-l1]*PolyLog[3, -((l1*l4)/l3)] + 
     4*Log[l4]*PolyLog[3, -((l1*l4)/l3)] + 14*Log[-l7]*
      PolyLog[3, -((l1*l4)/l3)] - (13*Log[l5]*PolyLog[3, l5^(-1)])/2 - 
     (13*Log[-l3]*PolyLog[3, -(l3/l5)])/2 + (13*Log[l5]*PolyLog[3, -(l3/l5)])/
      2 + 10*Log[-l1]*PolyLog[3, l6/l1] - (39*Log[-l3]*PolyLog[3, l6/l1])/2 - 
     4*Log[l4]*PolyLog[3, l6/l1] - 12*Log[-l7]*PolyLog[3, l6/l1] - 
     (9*Log[-l1]*PolyLog[3, -(l6/l3)])/2 + (5*Log[-l3]*PolyLog[3, -(l6/l3)])/
      2 - 4*Log[l4]*PolyLog[3, -(l6/l3)] - 12*Log[-l7]*PolyLog[3, -(l6/l3)] - 
     (6*I)*Pi*PolyLog[3, l1/l7] + 8*Log[-l1]*PolyLog[3, l1/l7] - 
     6*Log[l2]*PolyLog[3, l1/l7] - 6*Log[-l3]*PolyLog[3, l1/l7] + 
     2*Log[l4]*PolyLog[3, l1/l7] - 8*Log[-l7]*PolyLog[3, l1/l7] + 
     12*Log[-l1]*PolyLog[3, (l2*l3)/l7] - 10*Log[-l3]*
      PolyLog[3, (l2*l3)/l7] + 4*Log[l4]*PolyLog[3, (l2*l3)/l7] - 
     8*Log[-l7]*PolyLog[3, (l2*l3)/l7] + (6*I)*Pi*PolyLog[3, (l1*l4)/l7] - 
     14*Log[-l1]*PolyLog[3, (l1*l4)/l7] + 8*Log[-l3]*PolyLog[3, (l1*l4)/l7] - 
     2*Log[l4]*PolyLog[3, (l1*l4)/l7] + 6*Log[-l7]*PolyLog[3, (l1*l4)/l7] - 
     (6*I)*Pi*PolyLog[3, (l2*l4)/l7] - 6*Log[-l1]*PolyLog[3, (l2*l4)/l7] - 
     12*Log[l2]*PolyLog[3, (l2*l4)/l7] - 6*Log[-l3]*PolyLog[3, (l2*l4)/l7] - 
     2*Log[l4]*PolyLog[3, (l2*l4)/l7] + 6*Log[-l7]*PolyLog[3, (l2*l4)/l7] + 
     (3*PolyLog[4, -l1])/2 - 71*PolyLog[4, l2] - 61*PolyLog[4, l2/l1] - 
     (39*PolyLog[4, l3])/2 - 6*PolyLog[4, -((l2*l3)/l1)] + 7*PolyLog[4, l4] - 
     3*PolyLog[4, l2*l4] - 3*PolyLog[4, l4/l3] - 
     2*PolyLog[4, -((l1*l4)/l3)] - (13*PolyLog[4, l5^(-1)])/2 + 
     (13*PolyLog[4, -(l3/l5)])/2 - (9*PolyLog[4, l6/l1])/4 - 
     (15*PolyLog[4, -(l6/l3)])/2 + 2*PolyLog[4, l1/l7] + 
     2*PolyLog[4, (l2*l3)/l7] - (17*I)*Pi*Zeta[3] - 18*Log[-l1]*Zeta[3] + 
     12*Log[l2]*Zeta[3] + (31*Log[-l3]*Zeta[3])/2 + 14*Log[l4]*Zeta[3] - 
     2*Log[-l7]*Zeta[3]), e^3*((-I/3)*Pi^3 - (2*Pi^2*Log[-l3])/3 - 
     Log[-l3]^3/3 + (Pi^2*Log[l4])/3 + Log[-l3]^2*Log[l4] - 
     (2*I)*Pi*Log[l4]^2 + (2*Pi^2*Log[l5])/3 - Log[-l3]^2*Log[l5] - 
     (4*I)*Pi*Log[l4]*Log[l5] - I*Pi*Log[l5]^2 + 2*Log[-l3]*Log[l5]^2 - 
     2*Log[l4]*Log[l5]^2 - (4*Log[l5]^3)/3 + (2*I)*Pi*PolyLog[2, l5^(-1)] + 
     2*Log[-l3]*PolyLog[2, l5^(-1)] - 4*Log[l4]*PolyLog[2, l5^(-1)] + 
     6*PolyLog[3, l4] + 2*PolyLog[3, l4/l3] + 6*PolyLog[3, l5^(-1)] + 
     2*PolyLog[3, -(l3/l5)] - 2*PolyLog[3, l4*l5] - 4*Zeta[3]) + 
   e^4*((85*Pi^4)/216 + 5*Li[2, 2, l4, l3/l4] - (2*Li[2, 2, l5^(-1), -l3])/
      3 + (11*Li[2, 2, -(l3/l5), -l3^(-1)])/3 - ((4*I)/3)*Pi^3*Log[-l3] + 
     (13*Pi^2*Log[-l3]^2)/18 - ((4*I)/3)*Pi*Log[-l3]^3 - Log[-l3]^4/36 + 
     ((4*I)/3)*Pi^3*Log[l4] + (2*Pi^2*Log[-l3]*Log[l4])/3 + 
     (4*I)*Pi*Log[-l3]^2*Log[l4] + (2*Log[-l3]^3*Log[l4])/3 - 
     (2*Pi^2*Log[l4]^2)/3 + (4*I)*Pi*Log[-l3]*Log[l4]^2 - 
     2*Log[-l3]^2*Log[l4]^2 + ((2*I)/3)*Pi*Log[l4]^3 + 
     ((10*I)/3)*Pi^3*Log[l5] + (Pi^2*Log[-l3]*Log[l5])/9 - 
     I*Pi*Log[-l3]^2*Log[l5] - (Log[-l3]^3*Log[l5])/3 - 
     (8*Pi^2*Log[l4]*Log[l5])/3 + (8*I)*Pi*Log[-l3]*Log[l4]*Log[l5] + 
     3*Log[-l3]^2*Log[l4]*Log[l5] + (4*I)*Pi*Log[l4]^2*Log[l5] - 
     (71*Pi^2*Log[l5]^2)/36 + (5*I)*Pi*Log[-l3]*Log[l5]^2 - 
     (14*Log[-l3]^2*Log[l5]^2)/3 - (2*I)*Pi*Log[l4]*Log[l5]^2 - 
     4*Log[-l3]*Log[l4]*Log[l5]^2 + 4*Log[l4]^2*Log[l5]^2 - I*Pi*Log[l5]^3 + 
     (31*Log[-l3]*Log[l5]^3)/18 + (16*Log[l4]*Log[l5]^3)/3 - 
     (5*Log[l5]^4)/6 - (Pi^2*PolyLog[2, l4])/2 - 3*Log[-l3]*Log[l5]*
      PolyLog[2, l4] + 3*Log[l5]^2*PolyLog[2, l4] - (5*PolyLog[2, l4]^2)/2 - 
     (32*Pi^2*PolyLog[2, l5^(-1)])/9 - 2*Log[-l3]^2*PolyLog[2, l5^(-1)] - 
     (16*I)*Pi*Log[l4]*PolyLog[2, l5^(-1)] - 2*Log[-l3]*Log[l4]*
      PolyLog[2, l5^(-1)] + 8*Log[l4]^2*PolyLog[2, l5^(-1)] + 
     (2*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/3 - 
     (2*Log[l5]^2*PolyLog[2, l5^(-1)])/3 + 6*PolyLog[2, l4]*
      PolyLog[2, l5^(-1)] + (3*PolyLog[2, l5^(-1)]^2)/2 + 
     (24*I)*Pi*PolyLog[3, l4] + (14*Log[-l3]*PolyLog[3, l4])/3 - 
     24*Log[l4]*PolyLog[3, l4] - 4*Log[l5]*PolyLog[3, l4] + 
     (8*I)*Pi*PolyLog[3, l4/l3] - (10*Log[-l3]*PolyLog[3, l4/l3])/3 - 
     8*Log[l4]*PolyLog[3, l4/l3] + 16*Log[l5]*PolyLog[3, l4/l3] + 
     (20*I)*Pi*PolyLog[3, l5^(-1)] + 8*Log[-l3]*PolyLog[3, l5^(-1)] - 
     26*Log[l4]*PolyLog[3, l5^(-1)] - (4*Log[l5]*PolyLog[3, l5^(-1)])/3 + 
     (2*I)*Pi*PolyLog[3, -(l3/l5)] - (28*Log[-l3]*PolyLog[3, -(l3/l5)])/3 - 
     6*Log[l4]*PolyLog[3, -(l3/l5)] + (22*Log[l5]*PolyLog[3, -(l3/l5)])/3 - 
     (8*I)*Pi*PolyLog[3, l4*l5] - 4*Log[-l3]*PolyLog[3, l4*l5] + 
     8*Log[l4]*PolyLog[3, l4*l5] - 5*PolyLog[4, l3] + 13*PolyLog[4, l4] + 
     2*PolyLog[4, l4/l3] + (29*PolyLog[4, l5^(-1)])/3 + 
     (43*PolyLog[4, -(l3/l5)])/3 + PolyLog[4, l4*l5] - 
     PolyLog[4, -((l4*l5)/l3^2)] - (24*I)*Pi*Zeta[3] - 
     (26*Log[-l3]*Zeta[3])/3 + 28*Log[l4]*Zeta[3] - 6*Log[l5]*Zeta[3]), 
  e^3*(-(Pi^2*Log[-l3])/6 - Log[-l3]^3/6 + (Log[-l3]^2*Log[l4])/2 + 
     (Pi^2*Log[l5])/3 - I*Pi*Log[-l3]*Log[l5] - Log[-l3]^2*Log[l5] + 
     (I/2)*Pi*Log[l5]^2 + (3*Log[-l3]*Log[l5]^2)/2 - (2*Log[l5]^3)/3 + 
     I*Pi*PolyLog[2, l5^(-1)] + Log[-l3]*PolyLog[2, l5^(-1)] + 
     PolyLog[3, l4] + PolyLog[3, l4/l3] + 2*PolyLog[3, l5^(-1)] + 
     2*PolyLog[3, -(l3/l5)] - 3*Zeta[3]) + 
   e^4*((37*Pi^4)/1080 - (5*Li[2, 2, l5^(-1), -l3])/6 + 
     (5*Li[2, 2, -(l3/l5), -l3^(-1)])/6 - I*Pi^3*Log[-l3] + 
     (Pi^2*Log[-l3]^2)/9 - ((2*I)/3)*Pi*Log[-l3]^3 + Log[-l3]^4/9 + 
     (2*I)*Pi*Log[-l3]^2*Log[l4] + (Log[-l3]^3*Log[l4])/6 - 
     Log[-l3]^2*Log[l4]^2 + ((2*I)/3)*Pi*Log[l4]^3 + I*Pi^3*Log[l5] + 
     (19*Pi^2*Log[-l3]*Log[l5])/18 - (2*I)*Pi*Log[-l3]^2*Log[l5] - 
     (13*Pi^2*Log[l5]^2)/36 + ((11*I)/2)*Pi*Log[-l3]*Log[l5]^2 + 
     (Log[-l3]^2*Log[l5]^2)/6 - (2*I)*Pi*Log[l4]*Log[l5]^2 - 
     ((13*I)/3)*Pi*Log[l5]^3 + (17*Log[-l3]*Log[l5]^3)/18 - 
     (19*Log[l5]^4)/24 - (31*Pi^2*PolyLog[2, l5^(-1)])/36 + 
     (2*I)*Pi*Log[-l3]*PolyLog[2, l5^(-1)] - (3*I)*Pi*Log[l5]*
      PolyLog[2, l5^(-1)] + (5*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/6 - 
     (7*Log[l5]^2*PolyLog[2, l5^(-1)])/3 - (3*PolyLog[2, l5^(-1)]^2)/2 + 
     (4*I)*Pi*PolyLog[3, l4] + (Log[-l3]*PolyLog[3, l4])/3 - 
     4*Log[l4]*PolyLog[3, l4] + (4*I)*Pi*PolyLog[3, l4/l3] + 
     (Log[-l3]*PolyLog[3, l4/l3])/3 - 4*Log[l4]*PolyLog[3, l4/l3] + 
     (3*I)*Pi*PolyLog[3, l5^(-1)] - Log[-l3]*PolyLog[3, l5^(-1)] - 
     (5*Log[l5]*PolyLog[3, l5^(-1)])/3 + (6*I)*Pi*PolyLog[3, -(l3/l5)] + 
     (Log[-l3]*PolyLog[3, -(l3/l5)])/3 + (5*Log[l5]*PolyLog[3, -(l3/l5)])/3 + 
     PolyLog[4, l3] + 4*PolyLog[4, l4] + 4*PolyLog[4, l4/l3] - 
     (5*PolyLog[4, l5^(-1)])/3 + (5*PolyLog[4, -(l3/l5)])/3 - 
     (6*I)*Pi*Zeta[3] + (5*Log[-l3]*Zeta[3])/3), 
  e^2*(-Pi^2/12 + (I/2)*Pi*Log[-l3] + Log[-l3]^2/4 - (Log[-l3]*Log[l4])/2 - 
     PolyLog[2, l4]/2) + e^3*((I/6)*Pi^3 - (7*Pi^2*Log[-l3])/12 + 
     (I/4)*Pi*Log[-l3]^2 - Log[-l3]^3/6 - (Pi^2*Log[l4])/6 - 
     (2*I)*Pi*Log[-l3]*Log[l4] - (3*Log[-l3]^2*Log[l4])/4 + I*Pi*Log[l4]^2 + 
     Log[-l3]*Log[l4]^2 - (Pi^2*Log[l5])/3 + I*Pi*Log[-l3]*Log[l5] + 
     2*Log[-l3]^2*Log[l5] + (2*I)*Pi*Log[l4]*Log[l5] - (I/2)*Pi*Log[l5]^2 - 
     (7*Log[-l3]*Log[l5]^2)/2 + Log[l4]*Log[l5]^2 + (5*Log[l5]^3)/3 - 
     (2*I)*Pi*PolyLog[2, l4] - Log[-l3]*PolyLog[2, l4] + 
     2*Log[l4]*PolyLog[2, l4] - (3*I)*Pi*PolyLog[2, l5^(-1)] - 
     3*Log[-l3]*PolyLog[2, l5^(-1)] + 2*Log[l4]*PolyLog[2, l5^(-1)] - 
     (7*PolyLog[3, l4])/2 + PolyLog[3, l4/l3]/2 - 6*PolyLog[3, l5^(-1)] - 
     4*PolyLog[3, -(l3/l5)] + PolyLog[3, l4*l5] + (7*Zeta[3])/2) + 
   e^4*((-749*Pi^4)/2160 - 4*Li[2, 2, l4, l3/l4] + 
     (43*Li[2, 2, l5^(-1), -l3])/12 - (43*Li[2, 2, -(l3/l5), -l3^(-1)])/12 + 
     (I/2)*Pi^3*Log[-l3] - (7*Pi^2*Log[-l3]^2)/36 + (I/4)*Pi*Log[-l3]^3 + 
     (11*Log[-l3]^4)/144 - ((2*I)/3)*Pi^3*Log[l4] + 
     (5*Pi^2*Log[-l3]*Log[l4])/2 - (3*I)*Pi*Log[-l3]^2*Log[l4] - 
     (5*Log[-l3]^3*Log[l4])/12 + (7*Pi^2*Log[l4]^2)/3 + 
     (3*Log[-l3]^2*Log[l4]^2)/2 - ((4*I)/9)*Pi*Log[l4]^3 - 
     (4*Log[-l3]*Log[l4]^3)/3 - (2*I)*Pi^3*Log[l5] - 
     (53*Pi^2*Log[-l3]*Log[l5])/36 + (3*I)*Pi*Log[-l3]^2*Log[l5] - 
     (2*Log[-l3]^3*Log[l5])/3 + 6*Pi^2*Log[l4]*Log[l5] - 
     (8*I)*Pi*Log[-l3]*Log[l4]*Log[l5] - 2*Log[-l3]^2*Log[l4]*Log[l5] - 
     I*Pi*Log[l4]^2*Log[l5] + (305*Pi^2*Log[l5]^2)/72 - 
     ((21*I)/2)*Pi*Log[-l3]*Log[l5]^2 + (37*Log[-l3]^2*Log[l5]^2)/12 + 
     ((10*I)/3)*Pi*Log[l4]*Log[l5]^2 + 4*Log[-l3]*Log[l4]*Log[l5]^2 - 
     2*Log[l4]^2*Log[l5]^2 + ((47*I)/9)*Pi*Log[l5]^3 - 
     (35*Log[-l3]*Log[l5]^3)/18 - 4*Log[l4]*Log[l5]^3 + (11*Log[l5]^4)/12 + 
     (19*Pi^2*PolyLog[2, l4])/6 - I*Pi*Log[-l3]*PolyLog[2, l4] + 
     (Log[-l3]^2*PolyLog[2, l4])/2 + (8*I)*Pi*Log[l4]*PolyLog[2, l4] - 
     Log[-l3]*Log[l4]*PolyLog[2, l4] - 4*Log[l4]^2*PolyLog[2, l4] - 
     PolyLog[2, l4]^2/2 + (365*Pi^2*PolyLog[2, l5^(-1)])/72 - 
     (4*I)*Pi*Log[-l3]*PolyLog[2, l5^(-1)] + Log[-l3]^2*PolyLog[2, l5^(-1)] + 
     (8*I)*Pi*Log[l4]*PolyLog[2, l5^(-1)] + 4*Log[-l3]*Log[l4]*
      PolyLog[2, l5^(-1)] - 4*Log[l4]^2*PolyLog[2, l5^(-1)] + 
     I*Pi*Log[l5]*PolyLog[2, l5^(-1)] - 
     (43*Log[-l3]*Log[l5]*PolyLog[2, l5^(-1)])/12 + 
     (49*Log[l5]^2*PolyLog[2, l5^(-1)])/12 + PolyLog[2, l5^(-1)]^2/2 - 
     (20*I)*Pi*PolyLog[3, l4] - (35*Log[-l3]*PolyLog[3, l4])/6 + 
     24*Log[l4]*PolyLog[3, l4] + 8*Log[l5]*PolyLog[3, l4] - 
     (4*I)*Pi*PolyLog[3, l4/l3] + (13*Log[-l3]*PolyLog[3, l4/l3])/6 + 
     8*Log[l4]*PolyLog[3, l4/l3] - 8*Log[l5]*PolyLog[3, l4/l3] - 
     (23*I)*Pi*PolyLog[3, l5^(-1)] - 11*Log[-l3]*PolyLog[3, l5^(-1)] + 
     20*Log[l4]*PolyLog[3, l5^(-1)] + (43*Log[l5]*PolyLog[3, l5^(-1)])/6 - 
     (6*I)*Pi*PolyLog[3, -(l3/l5)] + (55*Log[-l3]*PolyLog[3, -(l3/l5)])/6 + 
     4*Log[l4]*PolyLog[3, -(l3/l5)] - (43*Log[l5]*PolyLog[3, -(l3/l5)])/6 + 
     (4*I)*Pi*PolyLog[3, l4*l5] + 2*Log[-l3]*PolyLog[3, l4*l5] - 
     4*Log[l4]*PolyLog[3, l4*l5] + (7*PolyLog[4, l3])/2 - 16*PolyLog[4, l4] - 
     4*PolyLog[4, l4/l3] - (53*PolyLog[4, l5^(-1)])/6 - 
     (91*PolyLog[4, -(l3/l5)])/6 - 3*PolyLog[4, l4*l5] + 
     PolyLog[4, -((l4*l5)/l3^2)] + (19*I)*Pi*Zeta[3] + 
     (29*Log[-l3]*Zeta[3])/6 - 21*Log[l4]*Zeta[3])}, 
 {l1 -> x, l2 -> 1 + x, l3 -> y, l4 -> 1 + y, l5 -> 1 - y, l6 -> x - y, 
  l7 -> x + y + x*y}, {x -> t/s, y -> -(m2/s)}}

